The twisted story of worldsheet scattering in $\eta$-deformed $AdS_5 \times S^5$

We study the worldsheet scattering theory of the $\eta$ deformation of the AdS$_\mathsf{5} \times $S$^\mathsf{5}$ superstring corresponding to the purely fermionic Dynkin diagram. This theory is a Weyl-invariant integrable deformation of the AdS$_\mathsf{5} \times $S$^\mathsf{5}$ superstring, with trigonometric quantum-deformed symmetry. We compute the two-body worldsheet S matrix of this string in the light-cone gauge at tree level to quadratic order in fermions. The result factorizes into two elementary blocks, and solves the classical Yang-Baxter equation. We also determine the corresponding exact factorized S matrix, and show that its perturbative expansion matches our tree-level results, once we correctly identify the deformed light-cone symmetry algebra of the string. Finally, we briefly revisit the computation of the corresponding S matrix for the $\eta$ deformation based on the distinguished Dynkin diagram, finding a tree-level S matrix that factorizes and solves the classical Yang-Baxter equation, in contrast to previous results.

==> anc/FeynRules.patch <==
diff --git Core/Initialisation.m Core/Initialisation.m
index 02b5953..c57814c 100755
--- Core/Initialisation.m
+++ Core/Initialisation.m
@@ -1204,7 +1204,10 @@
 ME /: Power[ME[mu_, nu_], 2] := FR$SpaceTimeDimension;
 ME /: Power[ME[Index[Lorentz, mu__], Index[Lorentz, nu__]], 2] := FR$SpaceTimeDimension;
 
-FVFV /: FVFV[k_, mu_]FVFV[p_, mu_] := SP[k, p];
+(* start edit - patch for non-Lorentz-invariant derivative terms - Yannik Zimmermann *)
+(*FVFV /: FVFV[k_, mu_]FVFV[p_, mu_] := SP[k, p];*)
+FVFV /: FVFV[k_, mu__Symbol]FVFV[p_, mu__Symbol] := SP[k, p];
+(* end edit *)
 
 
 (* Added by Benj *)
@@ -1232,10 +1235,18 @@
 
 ME /: ME[mu_, mu_] := FR$SpaceTimeDimension;
 
+(* start edit - patch for non-Lorentz-invariant derivative terms - Yannik Zimmermann *)
+(*
 ME[Index[Lorentz,mu__],Index[Lorentz,nu__]] FV[aa_,Index[Lorentz,mu__]]^:=FV[aa,Index[Lorentz,nu]];
 
 FV[bb_,Index[Lorentz,mu__]] FV[aa_,Index[Lorentz,mu__]]^:=SP[bb,aa];
 FV[aa_,Index[Lorentz,mu__]] FV[aa_,Index[Lorentz,mu__]]^:=SP[aa,aa];
+*)
+ME[Index[Lorentz,mu__Symbol],Index[Lorentz,nu__Symbol]] FV[aa_,Index[Lorentz,mu__Symbol]]^:=FV[aa,Index[Lorentz,nu]];
+
+FV[bb_,Index[Lorentz,mu__Symbol]] FV[aa_,Index[Lorentz,mu__Symbol]]^:=SP[bb,aa];
+FV[aa_,Index[Lorentz,mu__Symbol]] FV[aa_,Index[Lorentz,mu__Symbol]]^:=SP[aa,aa];
+(* end edit *)
 
 
 (* ::Section::Closed:: *)
diff --git Interfaces/FeynArtsInterface.m Interfaces/FeynArtsInterface.m
index 88d76aa..9e294fb 100755
--- Interfaces/FeynArtsInterface.m
+++ Interfaces/FeynArtsInterface.m
@@ -589,7 +589,11 @@
 WriteString[genfile, "\n"];
 WriteString[genfile, "Attributes[ MetricTensor ] = Attributes[ ScalarProduct ] = {Orderless}\n"];
 WriteString[genfile, "\n"];
-WriteString[genfile, "FourVector/: -FourVector[ mom_, mu_ ] := FourVector[Expand[-mom], mu]\n"];
+(* start edit - patch FourVector rewrite rules - Yannik Zimmermann *)
+(*WriteString[genfile, "FourVector/: -FourVector[ mom_, mu_ ] := FourVector[Expand[-mom], mu]\n"];*)
+WriteString[genfile, "FourVector /: FourVector[-mom_, mu_] := -FourVector[mom, mu]\n"];
+WriteString[genfile, "FourVector /: FourVector[mom_Plus, mu_] := FourVector[#, mu]&/@mom\n"];
+(* end edit *)
 WriteString[genfile, "\n"];
 WriteString[genfile, "FourVector[ 0, _ ] = 0\n"];
 WriteString[genfile, "\n"];
@@ -622,12 +626,21 @@
     WriteString[genfile, "DiracObject[DiracSlash[-mom]+Mass[F[j1]]][di1,di2]*\n"];
     WriteString[genfile, "I PropagatorDenominator[mom,Mass[F[j1]]],\n"];,
 
+	(* start edit - patch for fermionic scalars - Yannik Zimmermann *)
+	(*
 	WriteString[genfile, "AnalyticalPropagator[External][s1 F[j1,mom]]\[Equal]\n"];
     WriteString[genfile, "NonCommutative[SpinorType[j1][-mom,Mass[F[j1]]]],\n"];
     WriteString[genfile, "\n"];
     WriteString[genfile, "AnalyticalPropagator[Internal][s1 F[j1,mom]]\[Equal]\n"];
     WriteString[genfile, "NonCommutative[DiracSlash[-mom]+Mass[F[j1]]]*\n"];
     WriteString[genfile, "I PropagatorDenominator[mom,Mass[F[j1]]],\n"];
+	*)
+	WriteString[genfile, "AnalyticalPropagator[External][s1 F[j1,mom]]\[Equal]\n"];
+    WriteString[genfile, "WavefunctionFermion[s1 F[j1], mom, Mass[F[j1]]],\n"];
+    WriteString[genfile, "\n"];
+    WriteString[genfile, "AnalyticalPropagator[Internal][s1 F[j1,mom]]\[Equal]\n"];
+    WriteString[genfile, "I PropagatorDenominator[mom,Mass[F[j1]]],\n"];
+	(* end edit *)
 ];
 WriteString[genfile, "\n"];
 
@@ -701,7 +714,10 @@
 		1,WriteString[gen,ToString[1]];,
 		-1,WriteString[gen,ToString[-1]];,
 		(*Dirac matrices and co, with or without spin indices, i.e. alone or from a TensDot for external and summed indices*)
-		IndexDelta[Index[Spin,Ext[aa_]],Index[Spin,Ext[xx_]]],If[diracIndOpt,WriteString[gen,"DiracObject[ChiralityProjector[-1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]+DiracObject[ChiralityProjector[+1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]"];,WriteString[gen,"NonCommutative[ChiralityProjector[-1]]+NonCommutative[ChiralityProjector[+1]]"];];,
+		(* start edit - patch for fermionic scalars - Yannik Zimmermann *)
+		(*IndexDelta[Index[Spin,Ext[aa_]],Index[Spin,Ext[xx_]]],If[diracIndOpt,WriteString[gen,"DiracObject[ChiralityProjector[-1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]+DiracObject[ChiralityProjector[+1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]"];,WriteString[gen,"NonCommutative[ChiralityProjector[-1]]+NonCommutative[ChiralityProjector[+1]]"];];,*)
+		IndexDelta[Index[Spin,Ext[aa_]],Index[Spin,Ext[xx_]]],If[diracIndOpt,WriteString[gen,"DiracObject[ChiralityProjector[-1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]+DiracObject[ChiralityProjector[+1]][di"<>ToString[struc2[[1,2,1]]]<>",di"<>ToString[struc2[[2,2,1]]]<>"]"];,WriteString[gen,"1"];];,
+		(* end edit *)
 		Ga[Index[Lorentz,Ext[xx_]],__],If[diracIndOpt,WriteString[gen,"DiracObject[DiracMatrix[li"<>ToString[struc2[[1,2,1]]]<>"]][di"<>ToString[struc2[[2,2,1]]]<>",di"<>ToString[struc2[[3,2,1]]]<>"]"];,WriteString[gen,"NonCommutative[DiracMatrix[li"<>ToString[struc2[[1,2,1]]]<>"]]"];];,
 		Ga[Index[Lorentz,Ext[xx_,yy_]],__],If[diracIndOpt,WriteString[gen,"DiracObject[DiracMatrix[li"<>ToString[struc2[[1,2,1]]]<>"p"<>ToString[struc2[[1,2,2]]]<>"]][di"<>ToString[struc2[[2,2,1]]]<>",di"<>ToString[struc2[[3,2,1]]]<>"]"];,WriteString[gen,"NonCommutative[DiracMatrix[li"<>ToString[struc2[[1,2,1]]]<>"p"<>ToString[struc2[[1,2,2]]]<>"]]"];];,
 		Ga[Index[Lorentz,Ext[xx_]]],WriteString[gen,"DiracMatrix[li"<>ToString[struc2[[1,2,1]]]<>"]"];,
@@ -727,7 +743,11 @@
 		ME[Index[Lorentz,Ext[xx__]],Index[Lorentz,Ext[yy__]]],WriteString[gen,"MetricTensor[li"<>ToString[struc2[[1,2,1]]]<>If[Length[struc2[[1,2]]]>1,"p"<>ToString[struc2[[1,2,2]]]," "]<>",li"<>ToString[struc2[[2,2,1]]]<>If[Length[struc2[[2,2]]]>1,"p"<>ToString[struc2[[2,2,2]]]," "]<>"]"];,
 		FV[xx_,Index[Lorentz, Ext[yy_]]],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", li"<>ToString[struc2[[2,2,1]]]<>"]"],
 		FV[xx_,Index[Lorentz, Ext[yy_,yy2_]]],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", li"<>ToString[struc2[[2,2,1]]]<>"p"<>ToString[struc2[[2,2,2]]]<>"]"],
-		FV[xx_,yy_],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", "<>ToString[struc2[[2,2,1]]]<>"]"],
+		(* start edit - patch for non-Lorentz-invariant derivative terms - Yannik Zimmermann *)
+		(*FV[xx_,yy_],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", "<>ToString[struc2[[2,2,1]]]<>"]"],*)
+		FV[xx_,Index[Lorentz, _Pattern]],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", "<>ToString[struc2[[2,2,1]]]<>"]"],
+		FV[xx_,yy_],WriteString[gen,"FourVector[mom"<>ToString[struc2[[1]]]<>", "<>ToString[struc2[[2,2]]]<>"]"],
+		(* end edit *)
 		SP[__],WriteString[gen,"ScalarProduct[mom"<>ToString[struc2[[1]]]<>",mom"<>ToString[struc2[[2]]]<>"]"];,
 		Eps[Index[Lorentz,Ext[a_]],Index[Lorentz,Ext[b_]],Index[Lorentz,Ext[c_]],Index[Lorentz,Ext[d_]]],WriteString[gen,"LeviCivita[li"<>ToString[struc2[[1,2,1]]]<>", li"<>ToString[struc2[[2,2,1]]]<>", li"<>ToString[struc2[[3,2,1]]]<>", li"<>ToString[struc2[[4,2,1]]]<>"]"],
 		Eps[Index[Lorentz,Ext[a__]],Index[Lorentz,Ext[b__]],Index[Lorentz,Ext[c__]],Index[Lorentz,Ext[d__]]],WriteString[gen,"LeviCivita[li"<>ToString[struc2[[1,2,1]]]<>If[Length[struc2[[1,2]]]>1,"p"<>ToString[struc2[[1,2,2]]]," "]<>", li"<>ToString[struc2[[2,2,1]]]<>If[Length[struc2[[2,2]]]>1,"p"<>ToString[struc2[[2,2,2]]]," "]<>", li"<>ToString[struc2[[3,2,1]]]<>If[Length[struc2[[3,2]]]>1,"p"<>ToString[struc2[[3,2,2]]]," "]<>", li"<>ToString[struc2[[4,2,1]]]<>If[Length[struc2[[4,2]]]>1,"p"<>ToString[struc2[[4,2,2]]]," "]<>"]"],
@@ -805,12 +825,17 @@
    coupling C[F, -F, ...] is derived from C[-F, F, ...].*)
 
 M$FlippingRules = {\n"];
+(* start edit - patch for fermionic scalars - Yannik Zimmermann *)
+  (*
   If[Not[diracIndOpt],
 	WriteString[genfile, "NonCommutative[dm1:_DiracMatrix | _DiracSlash,dm2:_DiracMatrix | _DiracSlash, ChiralityProjector[+1]] ->\n NonCommutative[dm2,dm1, ChiralityProjector[+1]],\n"];
 	WriteString[genfile, "NonCommutative[dm1:_DiracMatrix | _DiracSlash,dm2:_DiracMatrix | _DiracSlash, ChiralityProjector[-1]] ->\n NonCommutative[dm2,dm1, ChiralityProjector[-1]],\n"];
 	WriteString[genfile, "NonCommutative[dm:_DiracMatrix | _DiracSlash, ChiralityProjector[+1]] ->\n-NonCommutative[dm, ChiralityProjector[-1]],\n"];
     WriteString[genfile, "NonCommutative[dm:_DiracMatrix | _DiracSlash, ChiralityProjector[-1]] ->\n-NonCommutative[dm, ChiralityProjector[+1]]"];
   ];
+  *)
+  WriteString[genfile, "x_ -> -x\n"];
+(* end edit *)
 WriteString[genfile,"}\n"];
 )
 
@@ -1228,10 +1253,17 @@
                                Sig[mu_,nu_,ss1_,ss2_]->I/2 TensDot[Ga[mu].Ga[nu]][ss1,ss2]-I/2TensDot[Ga[nu].Ga[mu]][ss1,ss2]},\[Infinity],Heads->True];
         vertexlistFA = Replace[vertexlistFA,TensDot[0][ss1_,ss2_]->0,\[Infinity],Heads->True];
 
+		(* start edit - patch for fermionic scalars - Yannik Zimmermann *)
+		(*
 		vertexlistFA=LorentzContract[vertexlistFA]/.{TensDot[aa__][Index[Spin,ss1_],Index[Spin,ss2_]]->(TensDot[aa,ProjP][Index[Spin,ss1],Index[Spin,ss2]]+
 			CSPRL*TensDot[aa,ProjM][Index[Spin,ss1],Index[Spin,ss2]]),
 			Ga[aa_,ss1_,ss2_]->(TensDot[Ga[aa],ProjP][ss1,ss2]+CSPRL*TensDot[Ga[aa],ProjM][ss1,ss2]),
 			SlashedP[aa_,ss1_,ss2_]->(TensDot[SlashedP[aa],ProjP][ss1,ss2]+CSPRL*TensDot[SlashedP[aa],ProjM][ss1,ss2])}/.TensDot->FlatDot/.FlatDot->TensDot;
+		*)
+		vertexlistFA=LorentzContract[vertexlistFA]/.{
+			Ga[aa_,ss1_,ss2_]->(TensDot[Ga[aa],ProjP][ss1,ss2]+CSPRL*TensDot[Ga[aa],ProjM][ss1,ss2]),
+			SlashedP[aa_,ss1_,ss2_]->(TensDot[SlashedP[aa],ProjP][ss1,ss2]+CSPRL*TensDot[SlashedP[aa],ProjM][ss1,ss2])}/.TensDot->FlatDot/.FlatDot->TensDot;
+		(* end edit *)
 		vertexlistFA = vertexlistFA/.TensDot->FlatDot/.FlatDot->TensDot;
         vertexlistFA = OrderEps[LorentzContract[ExpandAll[vertexlistFA]]//.{Times[aa___,Eps[bb___,dd_,cc___],ee___,FV[ff_,dd_],hh___]->Times[aa,Eps[bb,FV[ff],cc],ee,hh]}];
   	  vertexlistFA = ExpandAll[vertexlistFA]/.FV[bbb_,cc_]TensDot[eee___,Ga[cc_],fff___][ss1_,ss2_]:>TensDot[eee,SlashedP[bbb],fff][ss1,ss2];
@@ -1415,10 +1447,18 @@
 
 FAIDStructure[vertextype_, FAPartContent_, vertex_, fc_] := Module[{temp,temp2,temp3,temp4,DelConst,Contraction},
 
+	(* start edit - fix detection of kinematic piece of vertex if it is the only thing in the vertex - Yannik Zimmermann *)
+	(*
 	DelConst[x_]:=(Times@@Cases[x,_?(Not[FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]]&)]);
+	*)
+	DelConst[x_]:=(Times@@Cases[If[Head[x] === Times, List@@x, List[x]],_?(Not[FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]]&)]);
+	(* end edit *)
 
 	Contraction[x_]:= Module[{listI,listP,listR},
-		listI = Union[Cases[x, Index[a_,Except[Ext[__]],___], \[Infinity],Heads->True]];
+		(* start edit - patch for non-Lorentz-invariant derivative terms - Yannik Zimmermann *)
+		(*listI = Union[Cases[x, Index[a_,Except[Ext[__]],___], \[Infinity],Heads->True]];*)
+		listI = Union[Cases[x, Index[a_,Except[Ext[__]|_Integer],___], \[Infinity],Heads->True]];
+		(* end edit *)
 		If[Length[listI]>26,Print["Warning : not all the kinematic indices are properly summed"]];
 		listP = Pattern[#,Blank[]]&/@(ToExpression[(*"a"<>ToString[#]*)FromCharacterCode[#+96]]&/@Range[Min[Length[listI],26]]);
 		listR = Table[Rule[listI[[kk]],listP[[kk]]],{kk,Length[listI]}];
@@ -1458,14 +1498,26 @@
                            If[FreeQ[pat,Eps],
                              If[MatchQ[pat,Times[a___,-1,b___]],
 							   If[Head[temp]===Plus, 
-								 temp2=Total[Cases[temp,x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*-pat->-x]]; 
+(* start edit - add default to prefactor*field content matching rule - Yannik Zimmermann *)
+								 (*temp2=Total[Cases[temp,x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*-pat->-x]]; *)
+								 temp2=Total[Cases[temp,(x:(_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)):1)*-pat->-x]];
+(* end edit *)
                                   Join[{temp2/.FR$LoopDum->0},If[LoopOrder===0,{},Table[Coefficient[temp2,FR$LoopDum^ii],{ii,FR$LoopOrder}]]],
-								  temp2=Total[Cases[{temp},x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*-pat->-x]];
+(* start edit - add default to prefactor*field content matching rule - Yannik Zimmermann *)
+								  (*temp2=Total[Cases[{temp},x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*-pat->-x]];*)
+								  temp2=Total[Cases[{temp},(x:(_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)):1)*-pat->-x]];
+(* end edit *)
                                   Join[{temp2/.FR$LoopDum->0},If[LoopOrder===0,{},Table[Coefficient[temp2,FR$LoopDum^ii],{ii,FR$LoopOrder}]]]],
 							   If[Head[temp]===Plus,
-								 temp2=Total[Cases[temp,x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*pat->x]];
+(* start edit - add default to prefactor*field content matching rule - Yannik Zimmermann *)
+								 (*temp2=Total[Cases[temp,x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*pat->x]];*)
+								 temp2=Total[Cases[temp,(x:(_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)):1)*pat->x]];
+(* end edit *)
                                  Join[{temp2/.FR$LoopDum->0},If[LoopOrder===0,{},Table[Coefficient[temp2,FR$LoopDum^ii],{ii,FR$LoopOrder}]]],
-								 temp2=Total[Cases[{temp},x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*pat->x]];
+(* start edit - add default to prefactor*field content matching rule - Yannik Zimmermann *)
+								 (*temp2=Total[Cases[{temp},x_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)*pat->x]];*)
+								 temp2=Total[Cases[{temp},(x:(_?(FreeQ[#,Spin]&&FreeQ[#,Lorentz]&&FreeQ[#,SP]&)):1)*pat->x]];
+(* end edit *)
                                  Join[{temp2/.FR$LoopDum->0},If[LoopOrder===0,{},Table[Coefficient[temp2,FR$LoopDum^ii],{ii,FR$LoopOrder}]]]]
                                ],
                                If[Not[Head[temp]===Plus],temp={temp}];


==> anc/quartic_interactons_fermionic_eta_def_AdS5_S5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     92540,       1987]
NotebookOptionsPosition[     90549,       1949]
NotebookOutlinePosition[     90989,       1966]
CellTagsIndexPosition[     90946,       1963]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Run this (just evaluates four expressions)", "Subsection",
 CellChangeTimes->{{3.8039844096521025`*^9, 
  3.8039844323146753`*^9}},ExpressionUUID->"8e9dcef3-1fc6-4634-8d60-\
eb04bf9c6744"],

Cell[CellGroupData[{

Cell["kinetic terms", "Subsubsection",
 CellChangeTimes->{{3.803983074799696*^9, 
  3.803983076452501*^9}},ExpressionUUID->"f467e205-d029-4abb-8e66-\
0f568fa76f79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bb", "=", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["yy", "2"]}], "-", 
      SuperscriptBox["zz", "2"], "-", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y1", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y1", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}], "2"], "-", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}], "2"]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8039830935569725`*^9, 3.8039830964198933`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4defc862-d55f-4f00-a43a-59eff0ad065e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ff", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Eta]31", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]42", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Eta]32", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]41", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Eta]41", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]32", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Eta]42", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]31", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Theta]13", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]24", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Theta]14", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]23", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Theta]23", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]14", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{"\[Theta]24", ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]13", ",", "\[Sigma]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]31", "]"}], ",", "\[Eta]31"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]31", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]42", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]31", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]31", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]32", "]"}], ",", "\[Eta]32"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]32", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]41", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]32", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]32", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]41", "]"}], ",", "\[Eta]41"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]41", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]32", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]41", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]41", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]42", "]"}], ",", "\[Eta]42"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]42", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]31", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Eta]42", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Eta]42", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]13", "]"}], ",", "\[Theta]13"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]13", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]24", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]13", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]13", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]14", "]"}], ",", "\[Theta]14"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]14", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]23", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]14", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]14", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]23", "]"}], ",", "\[Theta]23"}], 
      "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]23", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]14", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]23", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]23", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     SqrtBox[
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]", "2"]}]], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]24", "]"}], ",", "\[Theta]24"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]24", "]"}], ",", 
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]13", ",", "\[Sigma]"}], "]"}], "]"}]}], "]"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", "\[Theta]24", "]"}], ",", 
       RowBox[{"Dt", "[", 
        RowBox[{"\[Theta]24", ",", "\[Tau]"}], "]"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]31", ",", "\[Tau]"}], "]"}], "]"}], ",", "\[Eta]31"}],
       "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]32", ",", "\[Tau]"}], "]"}], "]"}], ",", "\[Eta]32"}],
       "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]41", ",", "\[Tau]"}], "]"}], "]"}], ",", "\[Eta]41"}],
       "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Eta]42", ",", "\[Tau]"}], "]"}], "]"}], ",", "\[Eta]42"}],
       "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]13", ",", "\[Tau]"}], "]"}], "]"}], ",", 
       "\[Theta]13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]14", ",", "\[Tau]"}], "]"}], "]"}], ",", 
       "\[Theta]14"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]23", ",", "\[Tau]"}], "]"}], "]"}], ",", 
       "\[Theta]23"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"m", "[", 
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{"Dt", "[", 
         RowBox[{"\[Theta]24", ",", "\[Tau]"}], "]"}], "]"}], ",", 
       "\[Theta]24"}], "]"}]}]}]}], ";"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"05b426cb-4573-4b5f-9b8c-0f4a85bd298f"]
}, Closed]],

Cell[CellGroupData[{

Cell["interaction terms", "Subsubsection",
 CellChangeTimes->{{3.8039830793056774`*^9, 
  3.803983081046265*^9}},ExpressionUUID->"ddfd6892-09f0-4660-8e6e-\
96c633580644"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbbb", "=", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["yy", "4"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "4"], " ", 
       SuperscriptBox["\[Kappa]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "4"], " ", 
       SuperscriptBox["\[Kappa]", "4"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "4"], " ", 
       SuperscriptBox["\[Kappa]", "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y2", "2"], "+", 
            SuperscriptBox["y3", "2"], "+", 
            SuperscriptBox["y4", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["zz", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Kappa]", "2"]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["yy", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Kappa]", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y1", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["y2", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y3", "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["y4", "2"]}], "+", 
            SuperscriptBox["yy", "2"]}], ")"}], " ", 
          SuperscriptBox["\[Kappa]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["zz", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y1", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["y2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y2", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "y2", " ", "y3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "y1", " ", "y3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "y1", " ", "y3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "y2", " ", "y3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["y3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y3", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "y2", " ", "y4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "y1", " ", "y4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "y3", " ", "y4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "y1", " ", "y4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "y2", " ", "y4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "y3", " ", "y4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y3", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y4", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["y4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"y4", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y1", " ", "y2", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y2", ",", "\[Sigma]"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y3", "2"], "+", 
            SuperscriptBox["y4", "2"]}], ")"}], " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y2", ",", "\[Tau]"}], "]"}]}], "+", 
         RowBox[{"y1", " ", "y3", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y3", ",", "\[Sigma]"}], "]"}]}], "-", 
         RowBox[{"y2", " ", "y3", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y3", ",", "\[Tau]"}], "]"}]}], "+", 
         RowBox[{"y1", " ", "y4", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y4", ",", "\[Sigma]"}], "]"}]}], "-", 
         RowBox[{"y2", " ", "y4", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y4", ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"y1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["y3", "2"], "+", 
            SuperscriptBox["y4", "2"]}], ")"}], " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y2", ",", "\[Sigma]"}], "]"}]}], "+", 
         RowBox[{"y1", " ", "y2", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y2", ",", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{"y2", " ", "y3", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y3", ",", "\[Sigma]"}], "]"}]}], "+", 
         RowBox[{"y1", " ", "y3", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y3", ",", "\[Tau]"}], "]"}]}], "-", 
         RowBox[{"y2", " ", "y4", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y4", ",", "\[Sigma]"}], "]"}]}], "+", 
         RowBox[{"y1", " ", "y4", " ", "\[Kappa]", " ", 
          RowBox[{"Dt", "[", 
           RowBox[{"y4", ",", "\[Tau]"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z1", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "z1", " ", "z2", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z3", "2"], " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["z4", "2"], " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z3", "2"], " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["z4", "2"], " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z1", " ", "z2", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z2", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z2", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "z1", " ", "z3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z2", " ", "z3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z2", " ", "z3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z1", " ", "z3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "z2", " ", "z3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z1", " ", "z3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z1", " ", "z3", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z2", " ", "z3", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z3", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z3", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{"4", " ", "z1", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z2", " ", "z4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z2", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z1", " ", "z4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z3", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Sigma]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["z4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Sigma]"}], "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "z2", " ", "z4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z1", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z1", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}]}], "-", 
      RowBox[{"4", " ", "z1", " ", "z4", " ", "\[Kappa]", " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Sigma]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z2", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z2", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{"4", " ", "z3", " ", "z4", " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z3", ",", "\[Tau]"}], "]"}], " ", 
       RowBox[{"Dt", "[", 
        RowBox[{"z4", ",", "\[Tau]"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{
       SuperscriptBox["yy", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Tau]"}], "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["z4", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Tau]"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["zz", "2"], " ", 
       SuperscriptBox["\[Kappa]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Dt", "[", 
         RowBox[{"z4", ",", "\[Tau]"}], "]"}], "2"]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8039837441281433`*^9, 3.803983746953784*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4efc9638-83e1-495d-90da-fff40c9314f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "bbffcompressed", "=", 
   "\"\<1:eJztvUmvZUlyJpYVGRGZzNaCC1ahgNpIay6oOwBMaCe1fkCjoaU2FMAQSiCbgooN6d1f\
pR+YVdX57vDOcXezzwY3P+5n6EU1M+47PtjkNtv/8H/823/+9v9/9913f/r86//8p3/5r3/69v5//\
OnLr//zv/3xX//5T98+vf/nj7/+z3/+p3//47/9l3/6lz/+5tf/+OP7Pz9+e//T//Rv/+8//z+P/\
3ytc/+z7C/+9PXX/+t//5/+x8v/8j/PFkgW/+uv/+/x2++SU32fnOpP739xOz3+\
v0u68WwTsP37euRVf/j1f/7jv/3r//0v//z//fG795u+3+Ox0Xnh/Z73uwbtd4dtchP/yp++\
K9GRrZahDFKHCI/Zyb5PNnEtoaHKWLLOeOb9f/7Xf3/\
h4vX5f7wYKISDiP6AE2H85VfC6HfrK0lNFwM1MXC60/\
teKCcTkFsiDxdTYGgVv154WN7pSEPB7HpfNBfIqbU3P7K3oRjHBeirDjCYBxdlMnwbFZ2SaHZhIt/\
QtDRxlyvPAuAu1gsku6QXGALJ0pFVgPmNtAsGf84Y48gG6dz8K+SHea4flH98mv/\
xD3Ng6On4pXUkr6VBI87ejL8sjrFCG1//TVRa3m+IM/\
flF0mXgGxx4QmfkbdAog6pavjeGQg0JIMeEkJNSvN9fii/\
mY4qs5fuhdCq4eIbPAJ9w60NSp6eRdTvsZaAgPovwI9dkILAwOxmgVaOgGpo0VrtQ2NozMR6hvO4BF\
jwdGTX4h5Gj4rl9fLyX60ArX96ejKsD4YGsVjHqxTHzP/\
4NL9Lyol6TeVBWS4CXbnLj1Jlcjf7LgBhYAPRV6WAnLRfD9ndRNWxvMQuMllQWD4Z4/2P//X+/\
X3Rf7yc5v9xXk988+0R/3trHG/8ELFv50X2+\
4hvvu7nj0JSQDvXLvqJWNQS2lSyyW7Nx7cBAp4LPVjMrcmAZ8524TS2TesmpaaGQdDeJBMSXEqhVfx\
qDoISVM2u98V9gY48yt6GYiYXoNcQBLXcJiRYr8eEJeQkXCMo/imcfcT4p+XI/\
vinHvxjxT8t5zZG5PWAF10tb7VB0EkvDwuC3v96KbRRgbYHFFd5HQrdK/JciLoEZIvSjawUoUO+\
nvEBzzcp4PmmC3jm+\
zQMeKrjQgNarC0Cnhno9ewQ4gV808cnxYiAYa3xOM0CKPoN9gHK9J7noROK4XXxkd16oSiQ6SIpLes\
PjCHz/tEV2QheW7bWwsKVsRntYZe+\
QFMlbLzpEjZMocotxDGVqkVxZqOgwpRuFPB7wQfQIMLxYYxdXk/DxC7/Prm+IgPsQX+\
zheutcXab6zLbvC2yzW0ZoN2WAdrtVreNoKhk5D7ntbk2zfuLfAteeRXz5PY9qURp73gbdUgOSMJSh\
BJhtq8M260g6GK4jZ8vztF8cS74wkAkpBGbsdQZ6hz8eVV0pWc9At1NrbIsgq3hD7+rsYc0AZnk8y/\
crmGfSDFspxIpA9m6+DYU610NttkGnroLIKb7H3MGgSux2hFGJw/RFDwp6pXEo/\
F5SI9E6Xdil6LEng8Ntij1kEpEJdxglBjl83egTS3rLl/QynJ5A3djROHH9+TJ1xzmIamxjhM+\
4VuJMKQLVfel3c5AcyvNAI9Bc4s29G8qQ/+2OUP/ZjH0b9BWvUUb+pbtxn+\
jLbfx84XK0NdwJbNord5l2Wl8S8sPN7N8MjtciCLd+a/i42rAqWGnFfCp4TYZnz7+wB/\
Z3PK7jxIFp85z3oeVxd/\
aDGxEX3JjGJ1zjaidZdeLeMYN261A5BtuQ4kHV3388gTK3lh13q62d0x3CkqOGoTQ+\
lpQaLLgtWLnEz6pCDJVnoS2xvtzeZgQwE55Er+fr/btKwHI9/95FkLPNDm/QzkyPzuYyrLr/+\
UjTeyUq8z119drO4tJo6+\
aE000cd4hUGY0cY5niQGvb3Q0zoQiETWfi8yT62W2KnCWQ6QKXGcnvOHc7AM2Xw9WCCJk+\
MBu2E6lN5NP+mLI8APvM3VuF56V9uAvVfX16Yasqau/APKrTrAO42e7X3VkLj/\
zXG4SxBjlAEWRgthwiKEEsRt4syqDE/arGUVeSMivk4uoDCTo/\
X0M3C0NHR4YPbDRHRuV7yLYUF5azdHKfL/kix8BaT2Bjv3omNBsJDWAzya7/I54T/VgS+\
oayjnI8m0JmKtean92ymLOPqSVSux+\
K9ndpUUhwRCoJ0HR1tc3bZeMJ5tkFDKL2NuraH24CKPpWdiwZJQ5GHk77lgnIKdpPaPHP309PjQzgm\
R0al5IXtIuACgYBGIzy0AgageRjPdfUfjn5xNtZ/cI//wh4ZzM8P6451v1nM/kO5vK201/laJBl+\
LMrT3/LKDGiQbtCihlNOi67etzHezyqWTQUtmyapM/DW/\
IdClRbpWo852QnbMnjwMDEzqliWywdMDN7hicDvkBroPae1K7xnWAUT77FabAiochvKz2vtuLvnM1t\
/FnRWLJpUQHMJAqkF70O+6LDsO5/eajC//KqLkavcq84mFipMugA+\
PfV3xpRTqoDRkHHdK5ra8ExrSUlFuBSCUfjCyWUHGC5T2QUvcr3gM1egd7DwzntpIl7mwLlL+\
XYZxc3aryYnPFvRpl9YzfCBUNzoMu7WNidd0UPnoc1MnDGdPxg+\
vl6HFAu3U8iTqpFveg4tGAqIHLdVZQ4UTzX967uKW/\
RZ5ZCp6PwytsYc5YvKHCwD1lW2DOwuFa2mrtEa5NJ7JSKvhdMlwf9zzVkdHKwrUsNC4PaJx3BY2vJb\
sm0Fi+ao8F1ALXL1hj+aq9Ra9PqAu5NGjayAJ2YttreEbsr4AVOuYiY+Bt0+oa6onHONLwCHt7/\
WNfh7LhNjH+/\
ZJV6jYk6dB1Q6UDUX2BVfi1DbepcD5jHKAKwWGgY6wQtJClsWmhhcVsVVCi1HZdoAgoDCPxpHOr3oP\
EfVIVUKg06rDK0TagQKTg9/OYo6IC0pfPijwLXzKQWbSlBz6vnhwRgKTEu6I39/K6rkgB+\
1V4RYVHi3uQBWBAlLSgnhKDTzNu8EDkPzyAPdgJrS5izX7csDfAoTXXMF6t5KnfxsukjU4uTEpelD9\
VtbRJyCjlXYK/\
j1ranTzd1ucQieLkZOjCmnSCzQhSljVYft5exep5nIrVv0uIlHIE3cXlM85TmX7Hic/\
vKQrqr2Sw0HgG/RrV7w4Kja8l4ybQWL5UlQVUjxDo8qWqi16/\
wmmJ26T7in1UV3EeYijPqeHcAZE0aYqaGeyG7VSBm2Hc2CHIUA8QiEGGYbsVIMNwm2ZRNHteewMuQp\
VT9z8elF8Ail5OtT15s9JrMoKlqq+kNM7lFUrYjbXfA+7UOgzPCPOjiNNrSPl1t8fR9oNsyiX/\
vXkHfzHQYs4IRLaa1m4ppmo18aGcW94J1BWcWBYv6pn04E5PEoT+\
GadPOGkhY7DwbgSXsZDkTPuny93e/+XbTyInTbe4s/8boSNkd1YpmhR5U7R4B8EtclMqPe5+\
tbJaYS73wJSM2Rplyv98DeDAT/yoaA3Q6CJxv6E1kMr74cEkqjfmZIngMa0B4YECGrM1IDxQ44/\
ZGhAeKhZLvppPWZOMXTp+MT9P2rSYShN7UCAkSjq/7EF2kBLBh6V5+obcOdOHZb4aSvp/\
EhSkMfqb8mYorJboGwwN0d+o5ty6aEZb9kdItpCHZ4p5/\
YNEheR7cKnL4tFuc63bRn7YbpUXUexQeQfKAc+8OXaaYF86ygOVZT5UQmmAPCnY6A/\
DxyJZ6zCBd1K5prsqsv7bQB2tjtbFZC32tU02px4NYQTQ1maZM94UyhRVGZ3+FPEeUoMWlNfNCUpR/\
ROQwa3lcTQwa10F25L7TFBZK0W5YSeVKO9L+\
W64mYnkWhCJ3mXzOGomhTXVcX3YSVNc1xHD0F3u1jyML1eHSFgdn34sQbhkmh6bDeAhS5wRk94AAeE\
/kKKtNYJV2m4FOrLhNv7Hcr4MJVNfvpWNKS9wEPfHHxMuyyoTA6WOvxxfe7IT5qCRvJACMPF6AcLFs\
t34Wpv/NjAoUMcdFgOc8AezS9Wp65adxn9V/HB7eb+39hJYevzyD+\
mttGDrrJ2bz4wlclvmvwaasZadViAQDbfxE0lpwWZrPY4CzVQGen3ThoIGknTEts6k3bIG5kxvz77t\
a9AiRpU7r8tahzqlPsSgtWy3AtXDcJvKt7O0au9/UkTlz/NI/GmY8HvadZfNQz+\
9vJrJ7gaVTCWoZ7kji+w3uWuf9/MXkbKQO9euTDzb+WqkeoUy1pQ8G+lxFXI8l4+36ymEg4j+\
gKlJ2+/WtLSjWA2SlFKr3jT5ZBbrlmhEL6tzTLHQKn4VZy6wp8NLja+\
bWG6jiiarAa3U3IbJbpBu45LgfnTQZXp+\
FrBXxYr4l6Li6QWGQLInAUJX6qcHf9GgdWQWAMZLBZ2bYq2JR9/\
R65JNkzCoxd1L2QqVfP03UWt5OQS6sYpzah7KM5GTEdYwNc/\
5ukCgIcnzkAsqAspfZKcAic8HslUl9k58zLa21V7OTqXnE3/\
VopIwfak4aK7H6DxngRZopumDFug7kY9r8XByhordsavGWjB6VCzvmJcJRRXby5pGE6cP1/\
pgaJCNdQxLsc38j9XDnUmn335dxXQZhYdFNwUIkwCiH1/FE+\
IJwS2Ugt5A5bG8yC6CWVBecmXrSbDzPEx/3WPEKI/\
mrxw09jhUE51oDpSIpO3VAKXkkI1fPz0RKRSazhY5Jo3a1OEnUUIMAbrqjzcr0etupMDx8pgL6I98T\
Bo9Jo1+/KrC//Kvh/M2zXoki+0uRoCOdG5NLbUe8GjpY9JoQ4pHeWn0eomz4W/mZzfGnVNrhsuJS/\
Vb6w7S48vv6lHNVhS0PcaTqkpRASYhgEBp48vpO9Z40oycd6sgr2gyqfQuQtmuHsBX95R2KGsSWU+\
YTDoGk23Ye+DUsr2MJ8rSGHZ0mmtV6qmXdSnCGIE/obJ5DCUVvaK7ebWt7/IxlPQYSkqKHhQ0/\
fk06lBSKSQUOXjSLBz6R0mXn7u5qP36VXOiAijLT+PsCJSSJTZ+/\
Qpf9cqHkZLP2mLO1XGGkbrAfgwjVXu6i/WGH0Y6MmeMOoy0ARcdw0g34cBKr8kIlrihmHSi+G4M/\
B4gp9ZhJJpl+uHzxAal8XG0/\
SCb0oyIy1dMOlSfcOK4bk4K46RDTf2VP6a52K2PicAjcGJ2ypTSiL9QKbp+7+\
QQPLdzcWQrNPn5pB1qt7TPlNK878Lk/IqepK+\
2MebLacHfc3TdV6VloXF6BdL2BI3MeTiN1zvlwZalnIcsoBb1nZ7zsMkmr1+RE4qbq/\
uSu1VXcR4iY/u+7jrDuVW+0zJ+\
qUSGz11n2G4FvlPDbVTIUI8diEGGYbsVIMNwmwrfKUa5PYm3AReNWylhODflyhMSldi7bc13WiaS+\
xx5IBMlmaK+L0t+YbhT6zA809Jt82HC7AbZspdQs4O/\
zcZizghEthoXTYqpWk18qIRAEyeW2YMeTpzznJVJD+\
4M9CeaerB19ieKBcibFFzGzNPzOJmnynY95yTMGe03dDF+\
fy9q5byRlUFD8qIun5bLAqqHF3X5DNRFr5+\
9L5Q0aFppR1jkUDfcrLHNwITu06OZYdS2DNmNt03piBhzAe7vteXyGm6jjqwUt8GsUreh2LVEfUNlX\
w71BVbRp8dwm2Yu8HEzdw3nJqIrFXyAlrawGD51VZ8e9QUG69NjOLc9AudoNjLLg6t77LHK4V6N0oj\
HbrnjnJNiGVWtepr6ukLi5zOg5NFX4Kd7tx1xpNxudV1R19HiPqbljrSgnhKDT6N8FTs0dBH574xb7\
kyrhnNaxhI7dQQ4FOYaxquVPPXbeJm00ck7t9yJmitIsLZQHbEhniLe7Jd6vJun2/\
oc6mquV6rDNxGkLH+w/Ox3f3WUPzj6SUO23O39X779lJAQpVlnV7lLuTeC/rKLqyTUp/ITar/bLXI/\
yqeTyW7K/3LiyWa2RpntP18DJdpNa5ShvvkaaJzztEYZL5uvgSboffwxUbgxJ0sEj2kNCI8bgse0Bo\
THDcFjWgPCQ8ViyVez2UBinQKddzA/z48JExJ6wmssKUOPhT/kQWyQ/uhvSs8inE/\
7ICZIX3R75AcFQaICH5Y3u51VH0rBEPZDyXPkpxltxR8h2UIeHi5XhUsDfiWI+t2aei/\
bE7PL7ledfUJkrL8uEeW9JUFCPvuCdpg7Bx26OOsP5XUIVgNYOptMnHBqT6fLrt/\
3fv60hRq6MVtmdrh2s2Mt1OSB3RppzB82YQGJn2mKFjAHsEt9cZ+\
9Iz9b9JcKQCtTHfq2PjHcRkWn5G1c6CjaUPmpv2YItf7sIBY6BH6lI6vDoRXgL9IeRqZ+\
ZOZX0jkK1dG0Bzzj+jj2g8cU6oZGNe+f4nvdwE1U+\
uKoXmj78CbQPI8hfHuKyTDNxJqkmFD28QleyrI3irmFmrcjmLKAkoszGy06C+\
HrAzTeHAwaTOHbLMpaPhj681hMMKTZNB9MrBNfB0seLHmwZABLUtwx/\
2OQtGx0gueuZR2BbtB7TEnB3H96AMeuO9NOvJVaEYZxjnq5zCKbFQ/rsi2YQPv1NP+P81HJrzLz+\
z6qLDSOSn4CGvuq5J+nRmUiYJPXz54nShoclfxdK/mN3mYcLY+\
tvvAjb2PDWZXIO4r5G9fWhxTzk4LFdcOjmN8CHXAbKw5QMf/I3LGXYn5RDhqL+Uem+OWL+Vm/\
mPWpx44k92qUUky/3BqPTR9XeQYfm9tbyZcIvSO4RAxecr1vmiA8X0X/\
dPwATdddZ2x9onU3UnBab6eisRTuKObvHU46ioVjfSi7kQpVdcIOzYDatG87bl+\
HMndsRcHKfkN3BNHzVKszFjr6iPQka+Mhl8Ea4JLdYs0Ws/\
z5NE738XSGIxuY2eOcPiTBH8LyAEoJlNdwmD0BpaSJjV+/\
wol8THSs8Hr6JzrS62EfM5ro6AK7Ybt1BV1CkOGf6NiAB84rQ8Yx0VFG3ND8guj7r5Meuh8XT7IalC\
9mQ5GBO1nQIUzS3DrIpTPTtcIlcliQU7swXBM/\
03GKWu5vpmN2yrTFRiqYVQlS90X9jsjFfBXHiEddIwFNxbp3zuMTE3q5fXDnrgnzmOn4+\
BV7VbV98jp7VT/u+XbJvcf1ziIzp3csdrjkIY+\
lfGWLkrXRf3rdIVDK6y9fAbLo9StcEGXQdC4yfZnXqqs4DzGUC8JwbpXLroyFKpHh8/\
wYtluBy85wG1UKL0aulIsdzAMgG35Eq9BymwrhhVFuT8t1Ic5wiKGEl+\
HclB9vR9lxyWpQtFS5TqVeOG8al8B2Qe5znaoz92XXaZkiaHDO0GmSwDmzI2RTz7HGQ0M05xBpQzjh\
xHHd3BRInKR+GeLYcV7lro+TjTFLwdkkpnHZO2NO//axg6YhkL/CqA/PHeIIcyL0mp7HyUVV9s+\
5JtETb0qzL0tZRUkLOMzmk6Ae0FjcYbboe2N0ol7yAMIOgJJM9trD9TOBSwmFtp1YjkoIjWqnt6Dy1\
rEH8sZBnsuhZ8/o7esENdzGX+zHAjxgQ7FfifqGyjY66gusoo2O4TYVFRAYByh/d2TukPLTK/\
gALV1J8SDjC7BYxQUGa6NjOLc9BlfVRqfSvMv0wnPQapRSPHYPYjQDFvANShPVDA1TPVd9fUj2ohCx\
qw7I7H4F4bp31ZHm5+7HW2p54cU3DJGT/\
qraBcVeFjrR7TuNoT9qP5YmE7hfYVnEhC3ZLeOLnbZrdWjSFno3Z6jE8KTTBnQwVq00oQN0wzAp1Co\
1TbBwmcTWHDiFB3Q377f1TUSiODkZuvBa6kICxFEOJA0/+/1ifeTP/VccIKUhW+72/i/\
ffkroiJVu01XuAu6NUDqyixszVTnh/gDBLXI/\
yiNzv1UZk5wL9RNPNslECLQGIL0kRIrWAPOfk5Ca2n9FOb8ybhUNbnYNCA/\
EirM1IDzQPOzZGhAeqhyE5Kvph4voRqBTE+bn+TFhQuKVfDtBeiwcJQ9ig/RHf1O6HIlM6+\
yb0hH3BpJ7Z/Gz8lKisZ94x9hngP3QmLc/\
T5ZENHOpoJmVFAEWCRzLF3yN3EWsWxXcyEBpUC46PFBKmtj49SsCiysvDRy5AGrJ0kAX2I/\
SQISMlZcG9kXGOksDGxTYbqI0MKPvKSpy1Ace9YGLglwfmMLIYUFO7cJwzVGGFI7s6ZS7aa2mrgRUI\
a5WNR8qUoFSixVBv6N6dxnu3B9hiqNDN9laTeGgP485sOIoEuTRzELjVQ+\
3K2iwjsQ9lkwe1YFydeCkhR4FZqNUB05m1DqqA7ebtXlUB+pvc1QH2i5wVAce1YFePjiqAztR/\
FEdSL/Vgi/ljiUqMaqbM0BMEgMcpB91onyk+vpF7PUd5HlZNiGob7iawIym9+UXVT7p4qOFKEl/\
VcuCeiIMPo2hz0s/\
bjZ2Cz2KjEqWTBwpu5EKR5HRUWQUK3qeunXGQmMWIW9MjLFkbTzkMlgDXLJbrCmK95LA5TjlIMrA5e\
mVj1BFRlsJ1Z3yIP0mY1Vf1Se6A+W8Q6CU11++\
DmTR60s1d8vEwY4nCMKEVO1y2d3BoePG26ZMN4w5VQSrhOPs19WV1RhuExNQLFmlbkMSfK4bKiMW6g\
soI5h9Y3SG21REuzAOxi2iMZzbGmbEgJfqzyoo3p5w46GcK88HQ1M8ymih10scKVURzEyNsz72WOVw\
r0apxWP3N0XtNJALEtRqyOVcq+hvaq/MFIO9oLzqyR8epgjNu0QEsV/VV1R9tGgHs1gNOEILSi+\
eUmr7TjNuLFNkvfOSXU29TLbh/Fin/uxlPFGWxrCj0xCrUjy9rEsRxgj8CdVITa4BLk7cmq8tu/yO+\
hJY32UkhZOToQsPlWtgl6EWSaTMNQDdHK3kNmIx50ATH3+fEKkU8Yks2DMLh8WDoPM+\
quHX1ytRi5H1V82JJpp4AmX5KsaOQEn64u7h+\
hUeyzLlaS4yfcVTqqs4DzGU29RwbmsYxYYMSSejj2/Ybl1RGyPwfpHiEmo8K/UgcUP1XTz++\
GI9qTQsmJ9Bcd6IeqPlNjGhIxuKIgWx4RBDCWLDuakGc/\
sqUkivyQoW45EZgBe98adOijuqjugPd2adzxQ4XcKvQHTlI4eSkOhOaAkUxdkGR2XSTngvox2JLGW1\
XdMJjoj9A0NRdb0Jg908aPYSJ0m+3EohILkdkWDwKD0OqckyQu+aKShkNUIRy4UNCUU2bxw/\
CxuWjF4OVhfNUbIsrqVtX55EJnmNDBSNO6Vk9JGgWV4OJxlxhKdiZB2FpukWd9EbOq2O1YDTTZuOrP\
uAd8XIummN0ifPvlvsGv6RddMa/pF1H2GGipF10xoQHpDppjX8I+\
umNapH1qVj0mbjx8RognVkHfeIi3Pr2A+l4XXsh6UFm7ZxYj+UxtilbPvS0iyv8Euvsbw7T4KBNER/\
4xtZp6EZbY0yIdlCHh6uRpl3cCWk4cgnVBkjH7nyz2DncvudEgp27Ef6YmsXJYgyX4189gWLPg/\
ofi8eL9bq72YpYYHoSvD/\
3ndAaDUseGuuP1lbGtMTFrDQKb2RhfXy1JQJhC2RjF62un3maGauhqDZpb5UUV7/\
CjZRFasAtLKitWuNk+U2/ootFzqKiV9+6vcVclnPDsrbhsCvbSy2qJ64wF9Ut45M/\
cjCr6TzqGIHW81sPqLQrZB3SOoo9Pb130St+Q3V7RjpEnqnm0V6DqlWxBcHo/kQifNKEWGe7+\
OUGKE2xgj2BFD14NYGnOrpXy+4lRRDq/\
X64I1hrW2xlt7yNfFqPm3Hw6sZFjbNkBr9yugkUbxAuperxn7wcuCgZfTokFVsKNobXuak+GT+\
x6AjjdHrnfv5dFS6QVceJQ9zR/sBHCXP1NYoj9RsaGEdiHHj2MuT+xpcYmT959PF07K5Fa1P4dA/\
JPTJhUNvrybF6e4Gm16PxPtG50X2+3gYbtUtqVnInWtXZrMdhXneQd6X+1/3YixHfd4kUIyK/\
cZ095s91Aufdk/cru+t6c7Fea8VvRa/dYY6WEdTdLgl/\
vAH2oSZeMBvMAjpW45sUTlZMsIbUjyDxRq71Jd69lteSLO30UeY9fjV1STq0beGNALLbULSXfRIVqI\
Doxf03B4SHYbbGOPaAqaDMi0E9I6YaeE/\
svcBUCPZ7Gp14Xus1A7LuQ2vgBrJZFAon5OsFH7RQSGMGEmtXD7mgLQnV6BIZC3p/\
YAfLxMtcmxD4KU15lDBihKGDQNFMsPqMi4ww/\
bJuBgk2oF5OSgLIwOCl7W9uqgUEq1jbQoCffg3JBXD0HHayL/UWvM/\
Vo8eIaMDfnJcuwOLAo4umrsxT55VEaiN3A6X+tlceGIGHz8rVC6CTkO16k7SrYh7CtX+\
fUKQyqYCbxeiqYA/eMFuc11mG6ovQ/\
w2t2WAdlsGaGRfCcM2qVyUOHfGa0nill5A6xa88olMWSMk91X1tmBjoQVnnUIgCUuxAUC9hmfZbvzQ\
hOU2fr44R/PFueALA5GQSZEZSwkNF9nzquhKz3oL+UcY352KP/\
wmWA9pIiffGmqCqKsbBIlhpxUIEsNtKIazJHdtnBsZqOrmyNqPwiJRZdyQh2gKnpQKlESmybtV1dqX\
FjS7XoSyYdhOJSP6CmLDbSgZ4SqGWJ5AlfzLnLdvc/qQeiRKmAqi1/\
TGjmChSPNTtdCytgUWQcaFeXf6gsJmc3qL4xZt2t9Upn3e43j9pv3NYtoLCSXRpr1lu/E1cstt/\
HyhMu01XMksSjv1fTiVdhpfg/LDzSyfSheLCrHQDBTz/\
MzYNWy3AuwabpNx7OMP2hRIjfqSoEZpkxblvTCLl0GtDtYshtNyaSY2JTFAo05Om/\
Ixuy3xc8jn2XAbitnXZww7Sk6GnVxdlXOpt6eUC45jbaFbk8SnlBVUuoEJZKrch2PGAt6UckDfr3bM\
WPjw+9yhfsxYmLNY8tWc3aT34JixkNMcrfhvbcaCjmbGaSryDwkVKp6CynwrxQ4LpVqtI3EstQYm2U\
a8OXXxUzBa6yWIduqHF8WmAEy83oh5XX1Dre7bQK2ujjtMeTh1CVsrdW8xzjrV4v7k9x4ygBaP/\
h7aI2FxfmVLa2reG58sE5JBOdf99e79FWfHDZP5YlTwDTi9FkRCScq8IdT4jjhHFs39X0c4b/\
HQ7VX/s3PspKaXLoimx26WYUjhBj8W7FIjJhcOk4As3aby7ZyvxafuHClX0Log/JtV1gUaa/\
3ykm1MuUQOOwE+eKm4lJt9pVFxfiYiHlBH61Kij8CTeL3gTLo9Z129XOBbEzxiKEP/\
mt5K0za9tXOtRklrcSks+8pXqySS0rTVu7seR4VW77iJMSOlwGTSKLw3lF6D5QXl8lkuKj79WIIIp/\
exZQdKCwxOBN51bqBPps7jq0Us/jpme5jfJeRNGnwv0Z9sbFC/VK7Gj9SN2+\
qGeJBui9pFPxGL5hE81GVPyZCO1wcrHTTxQbHUWgxIMW4WHvqjpIpGv/\
vRSc55U7douonWRQi4jmO0AWpSMszqacx1awxI/HarzM+\
SDdj1VmAUGm5DcYoL0KtQ6gy30SsCSjq1TSSooP6j3b7Xi3R0vwf2YAWdezvyXj1Nsydj4OJ2+\
mq6STRFW5j7epybqFTFVCfrLE3MLnZWtluk55APZ+\
uW33SwWEsx8330czHMlofaKzag5WHP3yIJzmjpYa7wp8uypEmB3+DC3E+\
PfVs5rHhGWmN4qAaN2VjHclh88mzcmzldo2xq2LDFKBtXgsX6iq0FvUXJi7WPD7sNxSfzP64bhaEkx\
d34/ugslGqQVUo7o7RfyMZRiir6SVZAc4fzMiSHp32GRl+gKYrckyBpRR8JZUVsbDMJirLT/\
Zr2kZgS/f19JFBN73wNVd+Eij4SqGhhvgZSXz/+uKKPxLSGv4/EtIa/j8S0RnUfidSTMc9JkMxLax+\
J7IV4EB+kx0L/ehAbpD/6G6J2QeqxIPaM4JpNiI0j2A+l7hHsh46AWaK+4IfHRTPj9JH4Q0KFZP+\
AhEiap5i8nRfe75QQdPV+804utSvTzJrqx3pLMcilfv/\
rXnoRanehUo9hfkGlsTGAa0XsUcHe3ZNb0fd+tCfnyXJN2pKOywlqi+ZgEswkHh/F+\
lkHPRuY8IpfQe7Q0P1pggJGLJnhDVWdMGDSAQL8iB4Oy22M2Rl6TMv18WocriEfzHKbkLxFPZKVs5A\
wZldWzGa5jZUFMKaDUuYE9I6YMuc/spcF1EiuepTV+B4rR89ybn3CqB7JdE8wXQg/F+\
WLhfBHCmqxb7aALaMFYn46tJ5w/7gvGlZ12ywf0Tc1AosSXD4Ycu1N2/\
Iqz4G113TQXEcOzrYmEld1rOzlaq8RVjEUwcwwPVk3JGdO7h3mZV1qrfkfg2QcvRr2oCHXA7NyFxfd\
2XSHgDC8YLWZNiPl7jeXnJi7x8/\
oJ6RRHrk9Rw1mORJqlNbwkVCzs4SacypIkmQ2wfFyJNQUQuVJQZCo1p9Qo6KZY4wW3pTj6GOMVirxj\
zFaqQ7EcF54+iObyXGM0Sq+GXqMlopmtOmP73/VwkyY0h/PiAopwfqgB0I026ze+c/\
3W2q3psZSVW7tfABjL0y06XmSab+\
tG8C65vGPQvOMjzixqtZUNL4dvMkncROslmis34pTXkn96Ze6oC8trpnDnJfAS7lJduP8+\
YaYFZRAD8rPjVFerm9QmaEtYX+rWELSJIEs5lDT6fWlLswVG3S7SMmroRikSZ8hQ6kzeS2ZS+\
vrmNHQ8zzkqDnHM19Iw6hqTyStrwOeNMolBHjlJjrLG9WWzA6LwsCjJ6ZkNLHCBpMo2DNIgEXno4H9\
8fu+bii/aLV8gFIX1sgHIMNAJYtvkjlSKYbR+vIXzV4HYhOjtm+\
ZUOTBS2mOxOJFNHckA88yn8dwmHYoF+\
0bzeSoeO0YjlDrJfyVLnpg2oz0lBG8GorBWtOemMbUgP6B4SN/\
0cLjIK6vA540pSgEeMDwkb9oAjy9fXOrsm9MetAi3CyWDa6wNBXGM/\
sKT12OD7BqRnnTjAbNeIQvJnKvkfCZIPy3e67k33z3nkH5X/6v//p//tO///\
MUSv3Hyyn5D7LSkT5AY/Kb4qq/RTzw/hcbbSszS1x4mqju/\
cjCtNhFQceMgNYqi3IS9OKv0bcBklXg1uNmYAND4cWbehr0FyD1pEtns6Z692KvB05PxkMi7+\
xDnkI4zX/dVusRjfrugk1osw79a64Ec+3ZDb0gfIXwIW0gxOYDtiRICIbLt/f/\
E2f0X9YqKPXlmg8YrvWeGdIQrYr1eMqmJPZSOJHPzf2mo8rjXBLC3GHfJTHMQ7OCu3IY9N78ZF/\
m65BLeLQS5QsrYmMx7Qa8TzJVN6g419Tnt4aJasaLs+nEQXYH2akzGcx+wLPsB/\
zwz43jB9zoxPRpv+\
qJ6ZwQujUam27wwfhf4EW5CyUZIDtnjQGFRH0jSMf1cHW7AjeiPcRXTb09g9BoxlMbI0TEcysjT7+\
hJaTQ2X2Ckspzg5Zd2xnyRktRDxt5ypv61t1HoLvopKZJrACbBuPDbUPKZYAoXIS5RjOm+LS5A/\
MXcA13kqkxyP+31nlz4iHUgqDqWVLLBEtDXr0MAIN1ffOxq50uIl7W4HSxjGcPcbAo5fpi9xenr/\
vGNqfUZXwkQwmPouyO1OVTFQLGC4/LgvU+vutJ2ebq/\
RLeLqopGBJvmUVBQcBkNRAawDMgwvEyv4Sdvpt1CTtdTQe8tAKvfYLG59cSRMuqju7zwmWUSlynpG4\
E6AzP9/8cFpZvF8+\
rV0qWMFhCVwNZyDfCuyjbDYXaRDUqEoFjn2jSlfyIVzIjv6tBpSf9vC4w2v1xfcHYRCNTcbqLhYcVh\
/Va288nS4vEFrebwrG/TzhHRcYfAPlVNbkDJDPD/ZHMaeVrs5UvpHEXHe2dN4yu3I+QeL/\
CJfVyGqMpTVmlsYbPtkX0gpbZSRh2saDOVYg/NRD7nFb1JvzFkI6j9F4KrziNcdFOOD+\
gD3Xb7fCTCNpwLjN6IVYGasTGJAvYL8RSs/4xR3xYuhRnv6aRN6+\
YwhLYsp1Wothu4pM3CgyZ7ufaTo09JbmIYluNPwN91nGd5RDGZ8m0dCWn2bNnaglGauMUQzAYVyh5r\
QH/2e9XK+Twne30qcYfSZ/\
BnAa28z5HavxxnsodGU5w6ku5b4VKJ3eUWsw7gySGGoh9ThtiOKU80MxwklntujnDCfHTEoaTQ31aq\
+EkPvyxhhNBzWaf7jgjTBw+\
3fmwvjtAoqphZp7X4Dqb8sxRFTUijBrV2exINYEjm0JVE9RupUddX4hF0+e06mAf1ODt+\
olAYDTaFTVDKb+tXz9BTLWEfuLtbDQMA/\
robyy2rGLAAFaL8QrhZtoovcflFXJXXpmgbbuJz1gT6cVxvzo5hLaL8goZqsPaefXcdWUyOxgqyKxL\
Y1zZc8VqCcZW0eaVL4Y6twj5Yih4aycE1Ji2hy4MhUgR8sVQkRQjXwzFSp+SDZ/g2ZNpB+uGy31r/\
GHDpOtAiaEGYp/Txnidl0nXkVntDFltvf5Qe85OQ1Yb1LRrqa2MwJviO4W40GXaBeQ6n+25zh/\
A9ebqp81gqIcB/sj3jH/\
1biJGyUsz6DNWfKym237W4EmjCzFXfakithvnPRb1n5fEpJ6QdXGSmjYE04qtpxDMHxKYEY9QQk5RI\
RGRfJdpdVawS+jIg1u3Lmd0dPX7kKvRGtZir440VJoSAmJ5uiyGjV3hOj/\
NKHSTH3yFAyZupZVbhEzgW4DwzWOWVcwljiG1oT4cY3wUoZQ5mGxiMr6fzOr5q6J9ljtaMRK3KI+\
s5AJMRnhDimewWGSX+\
lLPfssLefY2hm5OhgCMtZOgFEtRwZyklz4yDd9GndWnpf7abomG0MwKqN9wG18vMymaFNOHzYaJoSW\
O3WcnUn90Wzz6FXYHoYbAhDECWClxxF5rJ3h1i2RPe1xlSziUZfxySFpm375+ohAz2hqWl0Trp/\
Z3Z5ODJjX9avs4/H0wNLf39MEwsk3iwaYHmx5sugibappmp+\
xIsfnFRYqyc9yIZoGTu9ELBTLSXboLh56ONUQvjAJy0n495HnQjEFC5LAc7zeceghQSyqB8Pt5mJDv\
f59QLBfyXWjK/bTfMlPup3yB6in3LOSqR91nouIJl79J8BY03SpAqK9No3VUH92PEBQ//\
wTBteDdSfULyXlYzaOJi1oW1OucrUGmDPQNcyjjNNtgPOoKO3rAyd/\
9wegy2J0Mza64dUF5PLZeQeUKmVdnUHwqP1lU7BhDFLj+\
qWpQMkvgeJcvigv0YUx87pAonTBW3pKhIYyRX1mGhuU2/vClnhuGCV9ajqwP3usJX+\
dX1dP1GlJXLLcJSdzSU3/UhpiqzMMoBXqyJ8z0xb/hNtb3GJNWUNaMQE/\
DZs1Yzi09j2oKV0qkYRQV6TYxioqaBWrSifTcMM57bDiy4T1WEz6ZjvDmzyQy+\
Ru2EKVjHtbadASRoeyTiLgSpO3iw5KKWosPkad0KT4mN8zW8HXwz1j46MY/\
918DItvX0zCR7b8XaWNa90GgAc0n8A7X5ju8td7h1hxKt+ZQut3qdtBE2DKqnjPe3BRQZR/\
p1rqyKV1vp+\
ZFrkZ53kfZD3CEiDFq4dzOnVbvcjFHqAHNnwP551zwD0XJHPdC5eSlhHoDoCqWWiilmNG4KDNVlQjs\
zzTs6MkCRAHn18hOQYPQMOy0Aq+\
Y4TYUc1391tqWHz3UyrD3TMT7vy5KbykBKOmLUQ7M9Qp4aBZykLoKKizbrUCnMNyGEg95gcigBMreW\
HXevhl1zhotORJkEEJrKMSCEVmS5LRi5xM+qQgyrjxyC2rr7MpwqpzRArkFWvA3lQV/\
260FfzNb8EIjhUAL3rLT+K+tH25m/pEseIF70XohapRlu/GtLMtt/\
HKs9KSomBVPfpUydcyINWy3Ao413CZD7OMPDObzBjQA80Ac+1FY5AxqerC2MSIehpOBOSbgAi9V+\
UYbdlqBKDfchuL49VnEzllTQ5zXXFMJ2+h7avFieqG0Bhm6dc0Ij6hhHRF5EdqK/88lcEPAP+\
VFpHN2v6YQ+4DGa1rsqQC+/SBQh+irJLDXP8VfX29iLya9JOyft3191YNfDGw+\
K6gayJqB4aF6IEgZLoxpO7kecauuZzlEivrOXn/DudkXbr4eTHFHyJC8yfTxDdupOK4vMvzA+\
6WqlhdNs2AAJW6ovgsIK+gvAKq7W/Cz3b/aN1ZmuE2FIMYotxfg104OtSFuaN4HKHp+\
jqM07N2Mkbz+anOymiBYVEemXUpnXkA9WcpTAcBKgQo2SJGzFZCrBMRniqpdcq+I3VS+\
b6YUvuSPfwRU9YT3rlg9uzyWc5tiO9VLLLEAEYFjwiwUzPXDI4fWf6C6KUKw5HQ96SifFFHNMkQdkF\
TriwUAAE1FxH83P50egIQ3jUqCyk5Y/JW8gyQs+F2NX/\
715RYq9uwhgX7D3qPpacQXGjovpgUVNbpWpUa43vSijSgPve8MkJIOceAx/\
RwK5EDy8P5rfbjn55N9fHSrcM/vEv6irO27kK+esZt8Z1OHu+m2UvTnUpy5dfhjUV6Qoj/XbV/fF/\
2pbOQ9MDyyd5GSB7yXOKKaCOn4e7K2GZjophurDcH+eLMS/dCOAoy5gLCdvSEoyxYD+\
NLtaV3kbTCr1G0opR7pb6iMrqkvoExVHK3ZuhI6AP9WHKBGiSNzB8p7r+QDtHQlxdubCopyUJrK+\
UVxgUEoXpeoOF9PPesMqCshZh1WOQyrsf5GuwOon8cANPmGzhlQKyun1NdMmF8MMr5sYwg0scj75OG\
M6fgB+i+cCLdb/VfUf7Rop93GVhwNnGO+\
grR8mvXOkPVijUw3k23YOeBUor2MJ8rSGHZ0WmNV2qeXdSnC6MOf9kjuf0iYxhhnTTzjbEz1yv+\
VvINRl5zt6tBC6T2DMWhU2vN7ND2NzF+oq9S02UoV+\
Sbik31pWC5eQby0RXnczyf66v3jpWyI7PKAxvL1YSOHyK5PoNRpfduBx5NIFi0Y6wiPkhK2e/\
PsDaPovm2wFHVQg/YQdi/\
YHAljWayOqTaT7pdPiziQNw7y5C9C6g77Rg8Mt4kJX5aaXN2G939VbmisRqTjI+\
oLKOOl5AX60L8FOgD/VhygyryRuUOqPK3gA7R0JcXX1CK4LlDES0emeJQ/Q6+\
XeCiq4qWVFkymF1Zqwdmx1+RhMTddZUWehS+RrtcNFKB4GJEjApCUG1g0wF4+N1Bf+\
VZp460rNirpOlq0g34gBhxJC+qJMPg048ZGpSq65wOHA6TT0j05bcsBUp/W7OW+\
WvFTv42XUxudvHOA1F7qmkSEqgKkR6nr1kpdRf4SS12T461MfY8KkFZWqK4gQNqkoPQ8TkHp3yVU/\
LVEYRL7Wr6E8s8DBwSfYbE2VbYrhMeTSBatqewIj5IStnvzCn8mbnLuqxxTXcV5iKGcqoZzBwTZpJk\
KZrAbttPLmhE83CHIULf/j0GGYbsVIMNwm2YBNntFj6v/\
puEQ1As1KL8AFL383ftyKacXZURLVTtIe3bq3Pt5YKMhNuwOLRkdnIuYTJHXZrHvhgqoJ5y4fEV7M/\
UJB3Aeif0Pvjfv7y8pXezWlilYRMqbhzslQVzw7OynHXFndsqU+tLTqaKXeoq8/+tK+\
HBXIqpJLcuZdpWXZ3r/l28/JcBn3/TpwnfB8UaoHRSO9GZfdtp0v9stcj8qP+9+\
q7KYZi4swXiM2RpnuAaIJSReSbQGmOuY+\
PfQGkCt5mKIBfEieExrQHig2MpsDQgPNOdytgaERyAjJmvP569JhjcdSpmfWmwK/3aCVJs/w0+\
ShFRKf1PaxoRzI/umTKGDM+\
mLmC9DeuDD8mZp9E8qw2WIDHyoGoLbkLJ0JvJBbwe9FfRGE9cF3NxGXISykT3TdxS9USoBq4e89ILj\
RT9e9KAXXeYDupiHVvkbmxZTUsRvE86ifNOnRJQ6Ar5G7+t5kf0+/Hyv+\
0X1hksuEdpw7rVkavZSslVhE/cLlaCBT3bPWibwCddH6/uICa/\
I7kTc0A1DivKMlAbVHLc28tRn8aeUm+odvC4iUPOn8nLDUPOQyKspwcAyav6rPZFHKhnD/\
WnfJKVew8LKC8hHVcPGNLoO31oZwpUKz/Rgkc+OwYAi/\
n468LUptYIB9XhAYLg8cmqh4X9Zq6C0ZfjnWtp67pkhTWl9GoLrAtuFFJgiEmZYwpkv4heU9pYvNPT\
UEqOwiC2Pku0Cz8/d6i+JX0OE2U4wTlqWY9CLqT7i41ULIvvjs3zdpEzvD85UQYTkj4MKDyp09AfR+\
BDPqUNxlLKpc4I2RaH8gxBgGZSg7BQ/f/6uUMH4ra/NtyZyfh5bU+kNsVtTn7z/\
5609wNmt2wP8z0IcJ3JripnmzD23eDR5KHh7+/p81whmlSuZ5GmyPtSbSF+\
cGwOvXJ8LAxHhOcaf2dkbi1quTEi078+\
lTNOnQOXPWieDkYTPS5BwuQlLMGVnBPlVtKOFEwVQm6pevrDgxnDhSti7FOzegETKTTzUfOFlZYjkK\
9fPCFmaeE7o7vNfaZcKc5jrEngpN8lunOclQcxqtHgjyq+\
NUV6uz8qucuyFQaNf0GgsxFx1RJiF5EJG8FC6hCrZJ00YQsTS7yKoNqADBavbYq+\
EgmtF3600YuIfAGITwxctJLK4vg54pRHTAHh6S+\
kGLKVB5AHRcrVaUzbZRzezfXSzKLq30kyJJVy9GUQ0iONUiRKWLjtFzKIO3mOsN5uhE4M4keyXWtoB\
68tfNLPsiU2MBhFR/T7/\
VRdjBgcs7ZdYvFTbR8ToSmZ9WYCVtkoDlIsG0UdSPDEHcByDSD8ydB3qJKrk7SdXkS000QmwhYZ6Jc\
YyiJBwXCUFB0R0z6ss/7idnvSVbswfcL69o/zjdl54v+f9/JUaXJbJ6yaVnRIzdKy9/ANaaiss/\
0gNvy2UfyCD48Wbmy3/cHSO3lL5h56ah0ReUPmHMMAnvvyD8B6xG2rKPwgWVl6gdriRpYRCf+\
ug8g89WHRN6gRYoK6mlRRRkwWpB4i956eIATXEqvhXDTzRGnUBS6Z8W9VM/\
uCu533R9717wHCt98yQZvOp+VjXXjUjyhx1E1uy3iOfFlhR7/EFcIRfDVE+qSIW+\
vh0At4ABwFwzujWV1fVcRRzy3XXPqjroK5ab971PEx9xu8TilWpaR8AeQv27s1WDvbjlWeO8tgxMJr\
3carcL9MOnnBJ1T61HbkAq6AXnFKm6B1mDPeGIvihY1uV2fJLSZo0bZ4IMqk12eVP6+\
8QzCxpHhVuQLvos7xCftskZ4nwbcxvw6g6iAt9RDgWb1ZxYQC/6XUOdMay2GX2K/\
RZuibNuH28JmjbblJLjFgiWu5XJ4fQdjWjMF34M2xYA2TbreX7GXzVVvrEuLJ7fWsJJsT1bAGo7dYt\
+G+hcVpqTNvp0+DJjxDXBpd+zHPk9vY/wbMn+\
w5GKEPtO2WQrocnaXz7zuHUk9jEEbITCIxGu8hv523adw5XcnmaRvw2jH3XUmUZgTeruDCK34we8p9\
PNLkyHvIf5sBVJB5piPBxk6e3WBGcDDB8vqQLTs7/\
D1Z8nEl3iXkqKcvCrf0OoDBKPnYroJ8B0H8ZAWqiP5IMXTIk3whuKmSSRVLDgPFXNftLAkbjCxX/\
Xp94CNP1Vos9MNhgk9yLZkCsjNRuIqllwmwZjr2VFrzKiPycHPWgwzXToVnzot/pHrkJfwvIkIH+\
5xdA3i5PC8RtzGRk/\
6EYvF2DVy7O3Dg3YdrvWrtfpjzNczHb032MuEwl8lx9iOpQDuzLhJJWByy9QxKDVQksRM7IF4vr0FE\
sS2x6hnNe7bG6ui5rMK4jgqk02tmlv2ju8iEM3tZK3ywu/dSPnE1PNBzAUvnHK9m+\
gZxRJ8Db5Yw621bpZLEINlX8yqplni3TiNtqmY4M2PmEzTtAMn+\
MXxf8APVLNwtbuTjzOWhlEUbX2v1SCfKCiyNCulBwId7zhiKk5b4VERvYGrFDBuyqIqSO8RL3f1UL4\
nYZsFKE9JZHSKmjbIepgExbhNX6yi8lA/\
robyy2rGLAAFaLSU7Dqi4KKriyqbA2irazQNt2E5FjDffDyq90vzo5hLaLSk5T48+\
wYQ2QbbeW2UGNP/vSGFcNKwX0+LMfwgJQ261b8J/\
vfsFcCSoYavlPWjqY0xrUYqjxx80H35FpB9sTl/tW6Jtyl+seUUr/\
E9rntGo7AXFIygNG08OAcZHVNlrXiJhKfIjDWW1Q066ltjICb8p5r9F1jQS/mf3i2uyLVrCe/OL/\
MF8NvxfPdzuAifAO1KhIww6KnuF3NFZeRLtN5W2+ENR+h1KZuGqniRlVw0Fvjz+\
AM4T5fqQ8fDS00av+\
aQ4aJH7o7Ac81h0pRurWZc7tUnoCzxRPo63B7b7NLBp1CuYOoGPBC2TpY6R6dk4Zq1KY9tI5pmPYOz\
T7e0f1kAG0eMybbu9HPII8EAlf3DIUWagIgFkQzEPivih/\
lXq1moWKYTuV2O7LIZ7RoGYikebhvHxLjubj938dAXo1/tyO2GYegJU+Z3Wc+LFEOiez/\
bH5PGfdKCrmC12va8usXJhZUOm3T3dagcbrhpv5TZRGbD09HHvVZW6oUnca+\
BRseyNH4vMPtiZTU5cedUgWPnipOrli2Wl8lcx/m+kBuwVb0tAdS+eH4wZFKJDq0cot243/\
tFhuQwme3Vq14kAVw6srTld1rqWzai1NvCP4x7DdCkSouwO6mUhUpq1vrlZXU9HZzHKI827dtHWwIz\
P2tP2x+UI0s2kLeyHRXxjGHFeqoIadVqB/eMZDm9/E0qq9/4kqLI9/v56GidT/\
IWECMkL78n4mGxuklEo4TxW/50X2+80L26/7+\
RsZUEA71y5KvNKFA1qfHOR9YIiGmv38WWJiVCrLRZGFbBCX1khfbzH4AI8Fe239KVIq6Hc1LhmRoAB\
GwWpgbmqyx/rwiYqspyNA2XLw1y74S503oSG9+a+J1pa5BvtGmQ3n1msz+\
W1YWsIbqmJkpYBUAn5E9d5yG8K3BAGvxrSckKXGoaXpzQgwl26jV7CVLFCLCYzUlTkHLbfhXyEjfn1\
DF61IBZgYh/ptOVreB0CNZHMNiAvpOVMPgQnbkU2Prg3mz89VWnB+ih/Kb3R2iVU2GYMriyHU/\
FwbzQzL0wG/q5GBek+sY5veyWk+\
GJoNCR8MubKStrzKc2DtNQckBrHZDSrC1IFez9BqjtHzOnXgGIbu3vYqHFpC9beRdam15n+\
c5JmgSR1kzEB53TrGtjt4ujE29fg+cFIPt0rlpZeionvVxJ6kCshJ+/WQ5gtIU00WuN+\
f0EOoWqqzhTDweZhGpmkYODPNP6BR3/\
6T4BZF2KSv2MygEdjAFUGDue6iIViVs6xo1roXeIS3qR345lQW4hPZUA1w6AjsvaSPVDAe4Zkl0s+\
spKJ8fXHgG8tbSgXjYTqYyaroSQtZbq9wE8Mu9tyBg9qXpfbMyrO0pZQ6lrKIxQhi19PrFyMo/tJt/\
EnzWHIp0cFsqOVzZpc8dt05t6lF+1mjactuSCRLVqBXmTTQFx3ubrledBja1xpbI+\
qRLvYKGgEd0rmtr4Shr67qlTD0sV3BK1HXlbdCANkT9zyMDNAxtABCVcEiInHAASh/\
IV4QbK4YVmMDUivyWaNZtIh5UNtipiILCEmE8m6QsT95UppMyjUEMb65OCN0/\
gkcTuzwObFCTCdJtbzcufcIqaJqSaF412u7So/Wc3fQVByZHfPobUv3i3cq+\
OEkNjNnLN7KtEql2wxD2gZTY4LU8pxVH9T9+TTOdMq/S/D6tSSvl857h0ZZeG8/\
SGQWTTD2KUN9fn1/vXEqfdXEvpjOqLefH8/\
JvuBR3ryyaHvgm1e4xNyD0H3KMymwLYcYyi9nOHdAiAUl3NfO1LKB3aq8DeAkRcjwcAZqhNWAB5xNZ\
QflDHsqs8ef33BMqfMQQwkv/2j6KcE471yiehpXbOOlF2XkizLBQtFrSl+S+\
MDogY2W2KDWYWSeBhOcYT7l4CkdMVNsYkcEQOlTxOU14Q+RIoQTDhBHUTchpI6tUh7Vr3Q/\
IJiYtaw09DCrJJILFp79dDDrbAcNs/lrWvrw4SGiMHdGOGW1oxGHccqe8gBBvVNWRyt/\
Htg1eQ5JrdgOPE61ySHrgkdJCdu9eUUuF27Ob09Z/\
qS9ivMQGZLvf9zN22E4t8pVC9vZIGT4wG7YbgWuWsNtVMhQj62IQYZhuxUgw3CbClctRrk9O88V8DA\
cYihXreHcdNOc3Vian8qLMqKlyi8IMr/\
BOk9kHthoiQ1VW9UyP6vSVXvSnX9y1e6ICtr7QdQnHMAPIqYG2vtM+\
9PDF7s1SHaFz11L32zOs7OfdsSd2SlT6ktPFxwtuP/\
rSvhwVyKqSf7seZz82d8lmJVctZcCEa1dtSP3Ajonca1lHHQjw+P0CubtAx4lJWz35pk4pui+\
bUuUo7ZDoxvqFb4lC6oO5NmQ5/J8rS1F2XAbdQSnuA0L8IANxXYS6hsq26qoL7CKtiqG2zRztY+\
bkGw4NxHFqeADtHQlxdv75nsoB4x5HZri0WBdej1143AGupMDttKCyfTCqIGglFI8dgsP0EMb8Y1/\
zjxS87pBwTdjBAJIanX5durfrgM1UN+XB1X5kMutOdDUCVdrDmlBPREGn8Y/SGZBbiYDiq9ALuK/\
WHPSzWn8+69KgBm5PapTYfZyX634qd/\
Gy6mNTi6MjOnNpFB5vH77DwnT6ANWGeW95qUQAYS084Z1Bwkz/\
K7GL8lilW6pr79h79H0NKIJqazmX6nm3kR8si8Ny8V+H1QfqXP/NSI2SsO/PNP7v3z7qSQ0TgY/\
5N4bQaAUKaqyYVlJm256u0VuSvl7MpFO+WZAo+\
LZGme4Bkj1m61RBonna4Apy7M1ykZN8zXEXvB3qEN4oMbNszUgPG4IHtMaEB43BI9pDQiPQEZM1p5N\
cRIrKujchfmpf0xYlbUkTpB0yeGDLxME0Sv4sHRVisPpn2QIKbPwAD3IDlIi/U15s9tZ+\
kaKqVDfSL6n1pSle/R89EbcVyQ16huJyqhvJAKjvrFNRS8z+VgCYz+\
UqExSlVlSYz8MpDeauC7mig2PssFoF3q9gJP6FS/6PDXF+6LP2wd6X/R54znvi/7xxxUv+rSG/\
0Wf1vC/6NMabV50mQ/o4DCdHdjYtJiyEH+bcBZRt3N7JSCmGxu8iCp7alaTsPB+\
1blzGaHN5HrtyrSqkDpaKdlqt/87B65QDY69EiG72qfyk9b3EV+/j63TF2rc0CIonSD5Fd/alrE+\
Jl3yWKKY8KDngelZ7RPWUAijkNTM+2BRgTfUhCMIxlZeQM4dUMNGLMbS39pSCKtWR/\
GGKjBjWIh9Lv0U4csJsQJEspAF0/j9/4Qeg9tlDXLTHFta3Z1kakQpAhbBao8LWXKZirgQTaTOPqh+\
oWiPn9PQc+eDVghF5EkovGQKE2V+lC/\
lNzabx0a3Rsj3CZYGiHpR29DJ9T5xT8pZQQ7eDqSuWv3WJCk7kpVPR0AxGCeVjcN7Lsfg9TR3Bp6GK\
T4+JxSvSKl8/8+3CywmFhSW4uf7LbVbX5tvTaToPramEhdit6Y+eTBmv63bA/\
zPlqSNyq0pZpoxdxJ9pBRt2/b29fnHlFnlqs6DqTjqVffFuTHwyvUNWTRcbKOX54no+kThz74/\
Sr3GMFXZQkQRlZF6z0tQb7mJLmsLBVWIchU9WjgpgNXM2uVpA6wbzdO0w6DwUrB7AzopN/\
GQ9IWXlSGSr1w/Q+svgpGBZ8czSVPMYa5L4KXcJLtxnmwEMQvX90mxa2OUl+\
vr0j2hAGN3bsfy6lIhj9uTMBMWvI/oM1vsUKrknTQBKKWToV4JcW5FN+BugoJrRd+\
tNGLiHwBiE8MXLSSyuL4OeKUR0wB4oqWE8utHs5Rgc8TFLCUilCJYSkSYRIeyJtSrN4hueoOohKXLY\
hHzo4P3GObhZkjEIE4k+6WWbMD68hfNzHtiE6NBZAmhefBS2i+xeKm2j4iwE7O+\
LLtKW6UBykWDiKn3Gswg0vdOWIc6CZPt++b26YoUgVU0yisxlkGEhOMqKbg+ons9rbKm49kv+\
FUe17zG4tmlt/V+H0lGr/v5Ky8ooJ1rF/\
1ELBpQztHXaSMaaSvIcSwupc93X0klA4rekby5jVsf9RtWel5J/YajAzeZKEtQyPzX+PoN3KlVbH+\
gYWzlBcQERT1sTMN08K2D0qz1YJHPjsEAchcr6KAmI1IPBnt/U5G81cAy9110AU9nmbogZm/\
3pqhzedtOncukjW+\
xzgXGty0caq9zEXmwtNOVJPzkAJXVMUQOvYyFxRQSew49TQ9irxk15o3ydTFIqeqE3gatE0IamojnE\
YiReabiW4fD/ImOFHf/1ezoOw9TuvH7hIpVWtu8n9D7/5cX4bkdcUmXodiVP5D4OvM5aGURRtfa/\
VJaf8El1f3UVs4CrILcOpTmRe+gFJKxvf9hzljft40c4qJWe5c/\
rb41tFLom0fNGNAujaW4PeU1dGduh6mATGvEatuWX+\
ZZTHWFG0Htp1liyX9N866Ih7eGNomsGrSdeBNozaKlRabwYsh8vzpWR9spyUUU22r8GTas4zrLIYzP\
UuzSGFdnM3024D/7ISq5EmxYTRph9wvmyjMgIou4xvcjlw7mNLBdiFqIN/yUbPjyiu/\
IeoJZ0bGT08T4+FKmSIzE6HPamKEl9oC2a3IS2CaJ2KT8tn7rCTHVEtYTKkNg9u/\
Q46ahtjICb4rvFGQP4aoKfrv/anQ9/\
3yyjP1oAevJ9fy389V09PFL7nqOygGdrXwNXvnzC4mvM0f1BhdhdK3d74tmvw8533rWWqAoT8N2Mw5\
zBOIVEbAUbwlWDmC5MocsnSoImwQlsolLY3PHnuR3/yO/\
OYcqZ8SlsSWVLJ0Kg3J80popOazPLHL1WvCMa+mimARTsiTC3tYq711CSl/\
paJco6ipSpQOlku2rExx+PmmHP961zHTClzpzNFNr7kc/\
6Zn3qVE3shDTTM1Mdn4OOz2vzDU2jOT2YPMbxYPXbltOh2qG8zOPc8SpD0j1Q+UZPPO/\
TFAb5IApop7EmKXqGT0ijf1DGj1gMYcGcNLKDUiAA9kAHDvv9gWZzst5tiQtL0FoFq1wBPIzKdp2n7\
kLvCiQMBBR3n+\
1KmnncVyBjizUD4C8BY8UTGZutlo5eEwgA6PiJrHDA11x1IXiEI0VerGDVUVwR9nTuYf2tYIsVN/\
DAK1lezBVIDAa7So147a9YCriLCDYFuG3vkJMyYW1Cs8IvFnFhQH8FpOYVLZkn/\
0Kow61jGOctiimkJ29NwnUvnH1tHi/OjmEtotKqzaMtGyXh6jGtD2ZVY0/e4ojxpU9VtKA/+\
yHqOTKkHIhPf589wvmSrFnuZ//pKWDOc0e5qnkP6nq6c1VZbhW+w4OOy73rdA3lfN+F/\
MkrarK0DHdT2ITx5hUgcBotEvdXl5u5K3Zd45hqLHJsr6mKONw4VrsOzjftYYLA/jt/qvZQ04/\
xAgcrTzkf5ivRg6rDXaDA854BSCW3S/YZT7PB2jhHM9bsaZ/k/5o2ErDVYvxu+\
g4Q28JQvjsRhCKuiW0MrKbBmb37UEo6Q8IJeyCt6a7LmTd6wwtqPbFXQASu+Ykvn/\
m6tnF38STyMCY/wqcqoNwguXIFrJmyQhvqGnbSYg6dr0v9Xy5vOBWokPs8qbHtNhoV4/\
DPOdRKU47CjZ8G302rJIFJEyoWMDgK18BC7g9/ybASz5+\
f89jAb0AHePwQUhIolIi2V2HinRGvMsoj7LhyPpG5nr8KuXczH+gUppzsfJD+\
Q1jxOs0asw9nf13QLEpzmw0PixvudZN6O+YK/usQ7ZpjS/\
QEzc44FELQ1Ai5GsQfvDlwZcHXwbwJcUd8z9O0i9SrqOiEFcXFW7QNUUB51IPHPLKOvVfC5y+\
fKTjFJ0LRvGmSJv2kPFBkzsIMaR8nV1v5IJC1RLOFX4fpxP/7xKK/\
ZrS9Ac0Pip52IdffxCbwCWTE1thP/M5FIVT/\
qjzum6OTjQnhwMeUYV1o8Mje69IvaJpdVrp99EZXjyYVKmGRKKFXuNp/\
DaJDQoKtdiYZdgTb1air0gAT3G8POZYvsFwnGsp9lje8tLDeZvwEoaQWO79X5UbSpEztrmF6wLKuCJ\
5gY6SSwkdUWbpcYCiTcNAx1hvYyFLYwQxrkrI3BradYGip9AwEs8W0NPUJyEHGVBXQpR4rHIYVtuaP\
8Xkg1X34qsJMPfxRId7lexDi68wcPMiXGhGsC+CsVRgOH/\
nUwbsRhe3FojYxgCuTEYZ1Cujz1d4vxx+4K7vtzNI9pREMKM81uCGPYX3JOHw66o/\
5DJYQ3OG94o1beXqwVwHcx3MNUBcc6QxL3+\
X4JVy7zykxzPdpI7YOPr5HtJPN2JgofEMY1VODV8ZNL4K0ChbZLeOef95iJj3uSUxjHDzCs8y7g5k7\
44svCTVhxjKvW04tzU0YkNGi85lAOwA90P4pUOQgZELSs5btOk6rwwZhtvEhFBsKBJ3CeMigLhx4jg\
2FNHWavoqbs3gSK/\
JCJaohvxFwdeDpfbj2e4BcmodRqIJrWmS0ydWmdrResPctSlkU48xcXlNJEIvI+\
gTThzXzTuPetdP4DLtr4+id7u1iRNLSdmPEzf0zu2G2GwstivpU/JhhC9V2wVwaV8q6y+75vGAen/\
ZgO5C1l9WPRs8+U533UVFgsqALuCxaE1ER3jMbn7d+s0rnA/\
uCdnMLoKqQApsyyGGcj4Yzq1y1rlnivvAbthuBc46w21UGb3+\
Sc8uB5xhO73gH5Qz7PmoHn5ZaPyH4RBDCS/\
DuSlH3r7yc3k3Xk26DQNwvk3O244Sg3vAnVqHEWsWp01O/\
UWxh0qbfBx3PwTQ3qlh74rSz6mBShRL0Kiu5q8EWezWJu4sE1QNLlUlJ04u1X09gNMxUjoj/kKl/\
6q1vrVw3K6EUZNs1YEmkaddeDK1/QMaL5dao/xMLEG6iQPW33zJAxOb7EkkudvP276+\
0el8TeKVy7heF4UHVwdTNBpu2o3nqKgQtMHs4aTEdo+Z4168bcrOw5hT+\
WqxL8ueAzyyZ86XzV7cBrNK3YZibxL1DZXdeNQXWEU3HsNtKmomMA5Qxu8w0HFktFfwAVrawmL41FX\
deNQXGKwbj+\
Hc9thdVTeeSs0Vqxzu1Si1eOwmF2UpBX8oVtql38kzbWoGgS0GGXsZCXlelmEIOnxzMcV0/\
ADVFxHEflVfUfXRoh0knBhwhBaUXjyl1PadZtwB3iLr5b2vmnZa8DLZhrv0OvVnL+\
OJsjSGHZ2GWJXi6WVdijBG4E+oRmpa1u2myIK6/I4K+6zvsq5qe6XavEFs6GUoyxosK/\
v9Uh1FT0TQlIZ/eab3f/n2k8ii013vEvCNUEgoUlSlThKxEmrT2y1yU8pRc79aGaeci/\
4TT1yzNcpg33wNQKBJ2BStAWb6JrFHtVuL8ollPC3a4ewaEB6IYWdrQHigGcezNSA8ArMXkrWnv72I\
Pgg6qWF+6h8TVmXb7Z0g6ZJTsZ7ECekVfFi6L99Qcv30YenZQ/GvxP3GvqbUN+\
XN0OPyJCtIafQ3UmPo1pSle/\
R89EbcVyQ16huJyqhvJAKjvpFoSwrTswTGfihRGfuhsThlnvobRm80cV3BzW3EhZQNRrvQ6wWc1K94\
0edd1rwv+rzS0vuizxNnvC/6xx9XvOjTGv4XfVrD/6JPa7R50WU+oAPGdNpgY9NiSk/\
8bcJZXLHIrXpKnsqomonEhfernvJG1DW9LhE6N+\
O1ZOohoQSs4AQYqOVEKrQdPTYyqU94dRY0yOnnDhmfwE0zkouh0HP1NLiaW9u9UX8t2jNlWgeviQhk\
/Km83KJkTDwGK5As9jAEHfsvJRSjadSM7WFhjzekGAnzLrtU9m6ptTy0qm6Kj/\
7CSpesI5eB3VCCMIYFqnj2k4Bv9JIVDPZSdxHuamBVMawaeHRNtJ9wzPOrUrfA+/+Jg4GXtb4v+\
hSkByDXes8MaUoT1VCwbRK3XjZVd3Eg27EWNRC6U3wB1B+rQ5qwsJi60qD3AO33U2N+\
1HQokQDzMqloAvQqdkDfElm+Ix3WE4hR2vRiQZ/H75yEUsZ37VGNd05PN3K6cTMv23PuSOv9PhSK1/\
1CvXqvS1S2ACyCTtUOva6OE6IbeKazVXv1PpWftL5UC69eV+8IMas6I8RGXr2+\
t7Z79e5HWD3Jej14fUVJkAfvDbod3uI9eHiAiJjZomFW5QXko6phY+o+\
j28d5MbTg8U4w6L41enGEyBi16U91BE0V94FLHNJjQt4ZjeeHmL2MfQKN17+\
tI75oNhcdrneuoY7yXQS5KMjWjxW8yD00SESfnKAW4ELd5uIYn4NbhP02jBEEe9Kga1flgWHrvOszl\
GX88JBcQfFCRR3/9XqvLuehukVeE6oWFHo/KAIosZF/QYXP99vqd36Gr81pKbHrlQlUeyFqbrA9/+\
8tYc1u3UDWNdUUUWhecZHc76e69bqki98Bs0mrEDVrXKlVgk85ZVMW/+\
lznKjqyiYw5yXwEu5SXbjvOIEYlZjCBpRfm6M8nJ9tl6P75EKdST9W8USkuAR6eMvZOFUVh/\
ArPcxfNXxGKRJnyHDiyAfa8lcWl/HjJeCWRqIpHIT6YtrY+BJ6+\
uAd10CeOUmLJsmBT4oFEXMxbV5n5a21gpDaQWeM8gGY8lNVR1bWguHyKvfRVAi9SpoXt2JeCU0D7o/\
q2TsTTIzKsUrWl/+opnUJzYxavFC4jio/\
tbhpTQzYvEimjGS4UY0KGDWF3W5W2lSNEC5aLegHiHt7BZYoDxQuRILLGC8DPJswYrOAAzWmuy30tZ\
oQP/AoJG/aOFJENfXAa+\
0NRoADxg08hdNgKe3W27AbsnOlKpAFEqIs0lqUYeSZ71ps646Ho57hpG0uh5c41s6dXMI6+\
TOItiJt346sHlAgPXs7S51j4xO4SKUtqISmnJb0Y90/vvdT+\
TfgApGokcV6pv8STyP3LLE1haLuOWb8pazMg7q4HOaEe9sr1S+uGjv59M4gwB/\
n8BMlZI570f1kJgZ/ljRPT8ZUTmTdKmKXfkDiW/VPXWMMKput5NS6gsuX+\
14WygtqFoeYmElthe2gpbZCWTbLubjQ2UTmhm0HU8b0nfeUXQhEBiNdqn+\
6PbUaGH90XaYCsi0Rqy2bfklsTHrRgsIputfK8SH2OOLan5qadPW5Ui+\
CSzkcDRQUothLG8s96tjdbSdklxEsW3oyaTesI7rLIcwPkuxS2Nc2eunGvCf/\
RCVXAk2rCaNsPsFc6XoTvPzn7R0MKeB7ULUQrzhp2TDl2thR9YT7L0dqtLJXYP6uDu9EqPPaWOGzdj\
rXl1jr6Tq1JdnLuW39VtPju5JDVltBb2xorWVEXhTfKcgewhXVfDb/Vez65l+\
g1fiev4AyNvl6dN3sxTrer42W/l5Zv+MZKPr+Vq7XyopX3DZkfIE26PE+\
sOGUZ5Qk47xBLSjjlg0n5ZRnlAG74txt6Y3OYrZG3LZoHqTo0vOqthStu+\
j9SZUhoE0DXTGMtFs9muaaxDhY8GdUKXttNC23cQnDEV6Md6vXg6h7aIiKGr8tXSJqzFt91ur8Wf3Z\
mJcgeBaJH1i/PkOUcGVKKRYSxoh92vAlagowSKu8f1iXOJq7EU9R2r8cQ1Wd2TVGeeV1/\
jpxPqTxRxZIRKjz2ljXOL2XCKXS1xktevmrDrET0tYdY75aB284Q3f0BHYUvaGAwb0ecNLVrN6w880\
uTLecJlvvVnzT8/\
wtRGDporVl3TBX0pWfJxJd4mpzKCcYLuYtwE4T5PLQPzEg93uyCFrr3s4bbg82BSMRlm7KITpQv5hY\
Pl2yXqHGlt7No5pZ7DsSpf+MUA+\
QKyMbeWEp2vlQLNwehoSjAsMPatV9JRU2lf0BWQpnMfJUvi7hHMy3enj6q9Yu79gLX1YM/\
77nsNnXxuHhQatz24cGl8FaFyKM9u3thkYf15SnmbEUKShtCGGEW5ulPEzUSl4vO0vqOclsRyC4vgR\
rD7p3KyTd74edtqHl+UYtkvBDnA/\
hL0TggyMXKT81Mb3pO1WgAzDbYzuWj3KFyqjMRyCeqEG5Rc05OvxOWwbwpOf0d3aX6tKVlvEaKOHFO\
UjKFV7sSQWEnbaEsipdRiJhkk/0zIfJ9Yf86Wr7gbZYi9fFecbZQQfxnpw3Bg+ILn5l2Z//\
4i1ERyI8OHqzokbeud2Q2w2FtuV9HE6TuHvIzUb+\
12CWdZf9qpbWtxftqhFwPrLqkvb1nVzdKI5ORzwiCojHB0emTimsM/HeSOqhNTdUnN9A5sANmV/\
gMxbBiZctRrCEHORMfC2KYMOY47lGwzHuZaSZHvqZdegnjZ7fdP9X/PbYFap2zCugose3eO/\
wHUNznDDbSoieYZ6nUzzGwY6xjojWx21aWkLi0n1NTEBDqmoZtTYgnRu1XuQhJN+mJ/\
d4HB4cFvdY49VDsNqbG9fu9+hn7sAlTGRPh5W7lmYE+G4Gyjs9UIigOxC5MNrWQSLWlorsK/\
9TpynCurWH3IZrJ0PrJlepqmdXB4SOJjrYK6DuWzMRR1y9sco3G4t+\
0NaSon1leldFvq3xkodc352QtsVlacbIUFn6asQKRyn6uIPCUIoh8ldTFWPCSIQr2WYbtRPuRru0Kg\
ex4SgwVx35EBZ9aindcEjfOjUwDfP5PCT7uEL6wgAuQSA/\
R3tEc5DQYHySawJyh26OISJrtDeArcNB6GHtzwPapeo3RrpMcyCUsU2SwSx66nUDRZvS4NWuk1MqLm\
UXEp0iK+lC+lF4K0vOloMvtKiA+NfGelTo1cZ+e8bBzXcJgYdhsFZFWFpjPRxS94M57a+\
EhjTqEMMDWLDBK0VvBJ188AqBJC9k76HkQE6xnmepXNbybIyEaPSSYTNFfdqlNUztiO2rLTmD8U+\
Pul3M8NKKR8BoPpBxv7akedlGYagw7eThymaTeaKyEFm5dfqXVCidqolBWvTNxpvko6gJ0xWkvtOo3\
w4OyBQZMc8IMlCpifjbdjz4ijVJzIhm2ZqHKU2Gr4KCO6exykDTQf/\
fSW48fGYP6ARWQZqfknb86x0/VPg9fUUv5jayF7/HI/9Aa+\
vd6LNgbJoKeyi8IjxGYeUeTUY6g4q58bxEEnntvqRbchoMYF+\
bQWLfuB9pojIhWelR5zs2Oy6i8cDVqwn1ZQF8zOo6gOia1Qut9fQeMjXXlnUQCKMW45pODfVpe60sz\
r39KKsaFHdaDoQA3KlTKwUwihbQlxaTT50k0OcQb518tG7AjChsSCndmGwd/32IzjgywzYk4cku/\
yOSFX1FkuiQVbi025zBFaLQ/ujOov50pCGKSmvt1Ka6mlFKXdFzUqv88CXo6tFY5OCJ5sU3E3Vk/\
0J2LAUlJlXHPIa22dSIy8zDI4oFJnb1YhKjUywxUzN4s/KCOut4TvTCC3P9P4v335KWIBtijJd+\
C6g3wgNmuIU/SuWnTbd73aL3I96F7NnR8zsZNcooxXzNcT3+f5X5Zig+RogaTVpmYnWQAl/\
H39MBJ5YEcKuAeEB9ZVpDQgPlMQ7WwPCIzDemqw9/e1FjD7QYdj5qUVF6O0EqbbITnuQJKRS+\
pvSsUDMG8m+\
KS3jN5RwUzSM0j7s04flzZD3rMyMZIgMfCglHremLN2jd9DbQW8FvdHEdTVHBAzKRvZM31H0RqkErB\
7y0guOF/140YNedJkPtOr155Li1TnbqaabSAmVs20uHWL0c1b2ZrGzzc2Sz+iPrZ+\
IA689zb94ERof6ovmUL9MkOqHSlQY9HkEWgNyW2KRt1YUCAddzrvwLbE92wQwb/\
ahCZQu5tkR067joWYXG31B5CtweJHegfvN4P7+q6yd/Xy6JGbvoMnserfznZKrO3Zx+\
nF9ZzR25equWioYFTfx72fr3Xx7shDjFV+AVeLVN+\
DBAOB3Axztb1BzVglqlIFKhpvsF2K24zsm364HSR8kvUqS9odxWWIp1BFk79QWgUg9kqhXVulwtN0E\
gK4OQ+b71bE62m6ZLj6+Deu4znKIwB5eVd3aiFPbDZUG/Gc/RCVXSo2NgvnPd79grqzqKVTXriiY0+\
wuukr+s3tGJp/gaXOKXlVLwQBFzyHu16roQUEVr+jBpimTs+98kPRB0qsk6fuvZs/mec2ezQ+\
A1A8xB5kQsSsXZ/ZPFTTC6Fq7n9GzuT3t4K2zKEXJAhsTpSgxoYUbSDFv/\
KDmg5rXSM0xTocyB3auiaAuIbW0aRtqHji+vKU/\
wz203ed0UGMvyumgxp9hwzqusxxCZgfDlHfr0hhXIDwSCTqMP/shLAC13boF//nuF8yV5vpqF/\
5inJpq7EXJF8PM+U/Jhk/wPDoB2szNtWofcm1ysm+\
Nr0dsg9MUcuESo89p1ao44pCUByK6QNAYV6WEvF0zflu/9YSYagnryVFV36G3cENtZQTerOLCAH67/\
2r1+V7t2azV3CO3DYE/Ii9j4tWcqwhSIWXGio/VdNujOkw4k6/c8s06d/\
vt7AWYIMMw4ftIbZzwwjmBmYIT77C+EELbJp3mP3/+\
YAXF1tf4rSlKyXalmm3EXpgS8Hdyaw9rdusGsFZ2NyG7jUShecZHnGCciWd8WM0bjDf5JG4CV7lSqw\
Se8rl+ZiqIHYdh9hDzFjCHOS+Bl3KT7Mb3/1TemOiVAExvHcrPjVFers9GaPlhCPBd9/nskc/\
wr6M0COdL5InWBcxr2+8ioneiDoM06TNkeBHkYy2ZS+vrmPFSMEsDkVRuIn1xbQw8aX0d8K5LAK/\
cBCSczDgPjsqaDmvniMW4WT2By3Z2VlVc8D6DPQCqfi9pzxhEXv0uIk6oHp3m1fPLVkLzIO1GJWNvk\
plRKV7R+vIXzaQ+sYlRi9f3kc/\
pTIeX0syIxYtoxtga9qL1RV3uVpoUDVAu2i0fOatgiFu81oviEN0E/\
Q2ZLBOcgMky0vsrR1XrMFhrst9KW6MB/\
QODRv6ihSdBXF8HvNLWaAA8YNDIXzQBnmi3TGwK7JbsTKkKRKGEONt4apF+\
uLBHzWPRs8h9xjJt5MrR7K9GNW1gI6itsEVT66cDW1TXb/36H2R/RPoAjYlzirX+FnHI/\
ebBnagef43C9IvsV2QlRHWRSi7hX/\
QTsWje3Y7KJEqf25FHLkULhQ5CTkwFRMk4iBHGMMYoGsy7a27i1vb8vPsR0Fg0hz3Q7W1D+\
bdl9tWQksWeQTtdDEuo+a/2LkokXbOwxxuytiZmYOUF5KMamh9RPO+\
6taX3sRLMtWc39BASDA49RMCqJvLGYEA6OwJDXqGheDfGfOBt3YZzfWxlL4COLpF7AzyNmMX800GV5\
MqQv73WtlIo+jo2VUgHncvGJRLIudB5iwolGL+\
U3zTSIU20PIQHyEIXgAX0rGOkyz4uF9Iz4aI94psAGzpAZsqFF+PQZy2I1keA91/\
NPr98uAhxgA9f3Dg+v2cn93yQSDMf3LOT+3L7Pe8X1al+\
3pSuduVMij9Xq3b89c1KQ7PW76raCkMCacFAkB+sqxcFFQS8GNTg/SPMobURp/\
q53hrJDokou5OP1JqFOiC7k0/SdnAfYdTbi7ZjcZtgdAHRRtLDRnSU6W8dZIvrwUK/\
QUZYoD5hlqMSsAly9wkAcc4T9FNPkDdEDzwxydEFLJnybb7R/\
FUd8y0x9hvPfaND3ilDBqIOu01Ps2S8HxQ3dILs8CBWl0Wv9+\
B5ZYm95eXyLgLcu8shx23IlrNPW99fpC6df9hPXbW2lZLiesA2yEksj7d30pso9/\
pQ4f1Xq6PuTGtA0rvRwjv3u4T2D+/\
c8N65DC4RdrUcCjB6jiRdqwPTSllHLDzGzB1A93PMMR6BpFhvjyO1obd7a1PUtHqvFBUUG94Xzt6GY\
iYXoOlo4bhe2OHceqt3w31RXGAQFqgJ4btwkKN3CMAM74C8fvthDgyrHy/\
zTRpUZaKh32IYA82N13gdCt0Kj0purXTjF0mX0HplQMk7K5n8ulIP94XhndG6behX8SFx1KQ03+\
yH8pvpvJFmxggmhTmYGuj2LnIwYh11aliFb9ORoYys4/\
V4mgAZGZfRMydv2dfSy4AUIQaT6rOW9FzdJRJUxdqdnfpNXkUKx17+pdaa/\
3GSEID0cdr9p7vuBp3GFHByd7sDOGbRZ6/i6iv6dCqDzsW3UkOjQ3aF393VQ6haIqXC7/TVewRP/\
5BQ7NHOpNrRkVwitp2JJpmclsRBPpz7X/\
diRbnphFHz35jlfVs0Ptz3fnSrFVILtBhza2MCowZVEx0/mGdDzLNMv5cvGIq9+\
YY9d0gQNiUovGF0n5ovmgt09eBbbmMMUXfquqOCeV8WMNwmJF9Gj+\
TQHkIrwMROOiIN9QAYzh3zAAze6GYITNiO3Lw3j68/SsMI0trcqIx8r0kqMNol+\
Jlp3kdLBUGlWO4x0zo+hoS4zhV2a9Via7EsjUGTwZFN0pYrP+G96ukzkivHEbA1SRtV+oeXVym2mf+\
xLeibRwiUpLiblA4uiY12k+7C4aeTMWKpwooCvGttI9rXO9Uk6DtQxezfl1TMarDv//\
lGja83RFAUO1BT6mN3eGu9w605lG7NoXS71e2gUUMyqp4xXpL2pZLburXIwYXPv4IPW6USzwJ9hB4A\
oPbT1d4JrGdVGy07jR/s8MPNzD/nQP45F/xDUTLHvZSmlLHe2R2RV7HU0pmDMCyst/\
n9TpcekkPZGM7Q9YcwW8ziw7DdCsSH4TYUm+W9cBHVrpQHGWgV4nRqQ+\
C9MIsXlVXzaXE6SrGupBu5SlBO4C+NaHapSl3BsJOK2fvKVsNtKGbP/WaDkiV7Y9V5ly8lZtk+\
sDuY3phQLjiOqYFuTRKfUlZQrhITyLj40cYexdSzXmdj3AJt9JvKRr/t1ka/mW10Iesk0Ea37DS+\
ku2Hm5l/JBtd4F60HpkwU4NYabvxFSrLbfxyzOwrIQLg81/FV92ATsNOK0Cn4TYZOh9/YDCGd/\
TOoITr+x/n17YfhUXioCYKaznXxj9Vzzg0A8UcyRqESNut4C033IaSEeuzoR25ll1t6Jj0L0qY6s3A\
9ed4kSjUih2iI6sJZIF5EbQHsITQ+798+ylhTYUH5f0/ydg/GaH59J0SgSzd3QFFRdHd+2UC/i+\
vRK5ZvI3ym5zAIzGtcYZrINtiWuMC10D9Rqc1rnAN9OB9/\
PENwuOG4DGtAeEBba1pDQgPpPzM1oDwCGTEZO05U0ovSsmf97+anfrHhFWJl/\
bVsYuhWjqcdYZUSn9DeNJBkt+T5CAV0l6AB50JNij7YXkz2e/woChBIWA/VFlQDSlLp/\
wf9HbQW0FvNHGdzDOQDMpG9kzfUfRGqQSsHvLSC44X/XjRg150mQ+0vaY+f9fGupnSjn+\
fsJPeTH0S3VzaOWJzHGJ+JcVWK18SQVu9MnI9zG/\
i3494mH6Fy1c73hbyYcbYcuw7zUabw9OH0qMv62SA+XdqIPY5rcpvc/\
9X9WOkXtKMcdHzeH5An3FvbI2fRND2SdJbyMsXD2rExqSvsCqI4+\
jkKTkscfJbatV4xRSWwJbttBLFdhOfvFFgyHQ/wTusYHW0XU3Mz4U/A33WcZ3lEDI7qPFHWx1+\
TjsvQ58Yf75DVHAl2LCaNELu14ArRXeAn/\
8kyzqY08B23udIjT8uF3tHhhP0OZb7Vqh0cgvUpUwRKDHUQOxz2hDDKeWBZoaTzGrXzRlOiJ+\
WMJwc6tNaDSfx4Y81nAhq1rh6r9N//OPlpEyZuPt05XGGXDok/0S9aORxoVYWbcIDX9IFJ3f1B7U/\
zqS7xG9ee83Q0bcwXM1jjYEOMvf/+MsUPOwHNek1oNs4MiTfCG4qZOYB7LHA+HZ6YB9KDqC/\
Nn4SMzndFZYV1SPRD9aIpCbrb2THxtYcS5SGqFScVNU86HDNdGjWvM7DRNP/\
FpAhgv6d4Z6R6axNi8FeyMj+l1naR+zKxZn9M5WMMLrW7vdFs9+\
k0V0W4IYYIZrK6blSIfZOVM64B7GsBCsHsDCwLGIYH20uR1G52C+\
mFgiWpZm7iBtiNzVK3hLBhD3EYEDIbKb4BihZbpmqHC6BQtiVNNuASTAlSyLsba3y3iWk9EV5domir\
glWOlksIkza8P6rVcu8nobRMh05mx8AeQseHZokOceuXJy5sZY57Vc9KVTf1PkJsq2FSt46h0qcbtx\
VgnrZUIns6t1e4O+g5n1Qs/6ZQJoI7m4jtfWooU3j2EYx2aYsqlMuLTJFlbyx3K+\
O1dF2URlNhtmY6g3ruM5yCJkd1PizL41xZbcuawkmZIihBaBGq60B//nuF8yVqHCxkv+\
kpYM5rUECvxp/XMT5/Q+M5uZatQ9YMx3aqVoetbtYBG5VpWaOFkGSQHXMXRPAoujUw9Xjv50zflu/\
9YSYagnryTFvq0O7v4baygi8WcWFAfx2/9Xs8z2T8WIaHDyFhoB9cv/+\
dr4a3Zw51hMLHvnHRsGeX8CUyf2i/LPJJfyLfiIWzXubypm+g/V2RYUdaLiOII5YBbr1fcSCC/\
T8IUbohiHRH3sx0OBqbn3yvekpyabP/KSJGcm4w0uLvKRluu+QksVep0QHsd3+\
Twtds7DHG6r6CvsdnCQCXbCRB0G7PYQW4nOBxTTE2tbYvYIOalrZ6sFgtxpE8jb4w4y2lAt4ZDPtCs\
Kx9/1OfI+pca54btfzyOinHD4AuY17yvQUlBK6zNhvJak/KVulJuSn+AJYwK93KN9QUcgspr+\
AF0iTSemfKapcsrMTixvj1Zbiau0XE9+PQGqmRxeNYnFS2Tj8WO3ue2/dOUqK5zmheMWcgPf/\
fKOG3auf3+Ln+y21W1+bb/098cl9a2qQQOzW1CcPxuy3dXuA/1nomBy5NcVMM+ZO4v+U2mjb3r4+\
L9CYVcjRiTZ9WL2J9MW5MfCk9XXAOy8BvHITkHQ+exKRB1WOnbqTXHRajidRSWNUL/\
V0wwboE0LOxQG5IFi3i4htsOxbM2qvJ7uISd1mWOVScHUDfiw38YiOCy8SQwRcuX5GpPf/\
BBo0Lodi5r4zh7kugZdyk+zGlgIwghJB2pkO5dfGKC/XZ+VSMohA+VAsJpGQEbvC+\
C2cc9H3EVNNz0gncCBi6XcR4KfsQcFovuAaKbhW9BHD3uMfADRRXv6ihUQW19cBr7RVGgAPGETyF02\
AJ9o9H2W8t8XtHrnnU9jyYz0ZN2T3TAgZ3+6R2/82tntu0O650XaPQWpIZkote4L15S+\
aeUuITYx2j380vA4vpZkSi5dqM8g191o+TDuUi3bPJJdGtntg8G6FWiNKHugn9sW6u+\
yvCjoZ6jUey+6Bc9XXSMEB8dm8Yxc6QGM6MpRjPNvXvHpLNS/HeLavWW6/5/2i2vPMi+\
FqV2bL7NZemAFDDSsUD2nkYgslCnIz7y0WZrztuzADtq9ZR2FGSrf+\
zHXcWCENTIRkrgvBT3NhBu6cgC4g5m3qYSMWN+\
hvHVSYoQeLLr9egAXqTmA5Kg5CmtMa9QCxl2hUUo+\
9RIPmXzXwRIPUBSyZ8m2FGflzO6ZeZCvCyNXYlT2cOooJamSMJJP3xYH1F5BFHryg0gaGyIaXsbCYf\
mLPhqflm1Q7oce8UcguBimRAActAHJMKF++\
4MCS09VK2vRiwXpf3pnWRqXXooUD7x8SilXEVB7YJ2KVdY4pchsqzd+wDaSSp9u7+\
Q6Vd0h9vqqE4IAEaVpcfu+8g/\
GZ6uOuoA7JwgcvBbuWGTGBd6IiAoM5VNy3mTXXPwXTOnBOCoYW8cAXau334G94ZKjMFT07LaQScG53\
rynm1xVG8BDS0ZVtU8AcNJKXUUIat5bKatatBRIMuS8EXZT1cxsEkmG7FYh8t21gJhIpBYr0fVW0Fu\
7DSarz3v91hPPigOwG1EY7O06azHVZFKVvEHsJ9glivlDGNgxVUJUqs2EnFcL6ahju6jGn6CQTKh/\
W63lr3Jvm23MWxy3YukYdG59/\
sFel8QZMZ7knmTRUOkA5s2w3vnDx32byPd2C7fGbxR4nCmbYpepeFctO42vlfrg9/Zi7FVAg+\
Gd4cIkylzrjhyhQkVjHUJASITgN262Af9zVPBacqgzaoqn1+\
AaioxVxVwMcdp3bmkps58SPJW6jGLTKcjrmC2UzXEM9W6XqYdhpBTqnG27mN5HpjKIK0OPfz9r+\
iKnUbhGz/13CCVz9yEKDUKb9lhmE8lF5Uz8IhYVck2koefAwoOgGaeRWHcqRLtnbPcCCYszsVnQ1Q7\
UISZsHNR3UNKemkFT7FFqKVx2YnjDzPV1qBbag4TYqxVIN6FWoe4bbhNQ+\
6dFRNU8Dq641RTTCBYB9NjQfNJgCI5kPKXqHAIzN4qmgc0v5UBoG+GEODKsmcnH7Q4j26othjKuNz/\
3c672OSgckamRGchPo2KJyGIn/DerjodPzJwJao2klP5TfMI7TSgtjBGvCXAVdWRoEu/\
RYMO6vK5Jdl2ubl2ISNTXlxT4YRg6vcr7z2+bbNo1HvGzsNYGMs7Cq2Lg7wzZ4ASkcexmWWmv+\
x0kmBuJJ0nFcUdfs4GOs90husPaEQqeqeB7bzQMnYNjjSq2JDhMn/Q7YHiLVUscshElpWJdnev+\
Xbz+JPDfd9f0/yXFnFNlRWkUBLWUZMjnyy73p5/\
KTx9XKpMoZsuD8ommNMm15vgaIEMzWuMA1kDN1WqPMCpmvoeucCuEB+\
5qjNO75GggeTKdfLGXYNSA8AhkxWXueuyD5O+gxj/NT/\
5iwKtta8gRJly74ehAnpFfwIVEiIdYhPsgQUmZhFj7ITtDmqG/\
KmxHuYVrnUz7OidqDH6yGlKV79Hz0RtxXJDXqG4nKqG8kAqO+8dQ9qgiM/\
VCiMvZDidSApzyM3mjiOpmNPo+ywWgXer2Ak/oVL/q0hv9Fn9bwv+iocFH7on/\
8ccWLPq3hf9GnNfwv+rRGmxdd5gNt56DP3xWqaIg9MWUh/j5hJ30K+\
pP457KnPndvWjk4CzFh57nYa5XfWNwkOgvxqx1vC/n7qm0rrA98zy3oBS0rzbu7S2EnZmqMeVd/\
vNw9SVccwr6M6iXNaAeViy/uTfkN1gWsnqmATFuE1frKLyUD+uhvLLakq8mUDCiRnYLV/\
BVvLCXnv8LovhpZLOGatrNA23YTkWMN9zNkxRL3q5NDaDsluYhvihp/\
hg1rgGy7tfHNjF0a48qejtWA/+yHqORKVG9dSxph9wvmStFR4Oc/aelgTrNH+yr5D/\
X9eYBnT6Yd9FGW+1bom7AUvD3ktBJDDcQ+p1XbCXq/mtH0MGBcrEh+\
sOsDBRsy7eTEuLamnbM2aJWgll7/Aoz2C+HXQ+GRPl+m//jHy2kY1/\
PfJnynopNfZtGQB6m5qTZD1i+\
zGEnsyp9fSHydubHrubiJf78v6U2KoOEKmDWNFM54KWwmDxABCSWtDlh6oY3BqgQWImekb+\
O2JMhfIS6NMwXt/pg8OwLdxWi7i0uXTwe79BfNXT46eLytlb5ZXPqpH+\
kDTzQcwFIpTxZWCfFFVQoDdBeLCLO5RLxyBguDAC3zrMwfvmuZafGE0eHxodbcj37Sv+\
SPD86RLDMHMepQPOnWtafnlbkWgoW5n6UBRFugnwHQfxkBaiieVqQPQnWsMfD8cqYPLFMAvFypXxIw\
GqPM8d6Ck/XBW8zLVzrlU7osv0BhZU/c42YnP/JdXQxkKlZ+\
O1fOOg0ntBFZGZGfyKZKomTWiSbVzoAsZaJVdbuO4yB05KbO06Wpp9TvxvtL7lZrsPKFVI+\
iHYQfRPO6iX8/4tW9uQKYaw0AwCKlv5RGij+qIs+MXkzxWlUA0zHF+\
P6vavO5WQATzgh6Mm7KauuPXTrGZpenCeOyUdNSG2ZajcCWVQwYwGoxeUDYQYlMQVfaGPYhSttVeD7\
ttoZLMGCXJbpfvRxC20VlMavx1zItVY1pe9qfGn/2tFSMK7tfoZZgbOPMApQQ261b8F/\
DQgkXpu30qcYfSZ/BnGavkrAIcel+n5INn+DZk1UHi/VDrTrZ89XDdTS+\
Vefw9EkSADl0A606mdW2V2yI+GkJqw4Nbh3Gqmv5ho7AllUMGMVqZm/4mcyGoh3Wjd3+k2P8t/\
PVqOaJzy4Hr9SsVp7kWZhr4f1OL1EZs195k9B+DW/52FXHnJ/\
ftCcwbbYH1RihetbO8sJKbliAHkJEot3QpFDjU0I0qvFrpVH0yG+acodElF3RpjPvYSXpmz09m+\
RdFux4Q83AKFwqii4gH1UNG7HRtf7WQYOg9GDRDXwVYCENzK6giKDRSQJAgsaguCBWxb9q4FnGK+\
mBJVN+YramRrnicR3zLbHNhco11zHvlCHDFivwsaQvTux36EN2eBCr6uXPT/EFULVflVA+\
i6K0WEwlgd5/hxy3Ibt/pzmRunRzpPzUVWtiKSluDNryPZdi62EnvYlyrw8V3n81+ut+\
Plkao7e43eSkOye0r8iQfxAL4flWv7fFz/dbare+Nt/6e+KT+9bUQIjYralP3v/\
z1h7g7NbtAf5nBtfkMIzKrSlmmjP3XJmm1Dbb9vb1edHPrHKlFGb3NHS8ifTFuTHwpPV1wDsvAbxyE\
yrVI4NzMRlK7DXlatCCRhcELy/axH3ceSwuzsUBGSd0Zxe6mJBh35pRgDW+XQxsiVUuBVc34MdyE4/\
ouPAiMUTAletnVHf/\
T6VVoZ45wxzmugReyk2yG9d1VkGeNB3Kr41RXq7PCqdklgR8KAjteUH7sXhT1uKcYxlplEdMNfsknZ\
+CIqmdHzEUI+\
lAwWAg1yopuFb03UpbJf4BIDYxfNFCIovr64BX2ioNgAcMIvmLJsAT7R5m6OISdg8anxe8/\
DBPxg3ZPWh45ZBPhpyI3tjuuUG750bbPQapIZkptewJ1pe/aOYtITYx2j1E4+z5r+Bp1+\
GlNFNi8VJtBhHt7pj1RYP8VpokDVAu2j3MVNzB7B7YZnCFWiNs39lX9utGOQPjZ5QneSy7BwnHVVJw\
fXz2nLflIw4wYD3FLXjS5eOvYWPHJfb7zQvBt+qpmBTQmoy+DCilSB/\
ZEQQwUr7XKCjspWzrqDFAZsiLYzdbYOGtolw9Aa+twCKlUn+CNiGW5r/\
GF1gIPgBzgQXBrsoLyEc1jBHMBLr/1kEFFnqwyGc3TOPT5/ALEPGl41rBgJR3BAZFpUD+\
SowpFNVZoqRiNuadMmTY3D76Z5xlJz1M0dF0TjfmC6UQqRSA9hohGnpqSaBzqbjYn8yIz7umKsH4pf\
xG52evwtVYGfHyC+MZIGJg7ZoHpI+zhfRJNCZAr3RaQ8EPIkFZhBoqKLxyvCex3X81e/\
bod0V6h1u48/6QUDH1LLz/2UI9Uj4UpIV6pEz7VfdIIevAahf9RCyaO030+\
sL3IVdbwtusTTkmyNUllr8vv3GpEQrlfeksc2RKrsUGYa7GdYQjKIDxEG+CCVTkSnhNAzx1m+\
YbwURaPfNU9NhwN5MZiWWUR3bqq5b+NxTjYJnHLvWlngeXl+\
DsbQydTAw9fKzthjD6LCNgR4C5dJsQh5elLZFE/\
YaORCugfsNtfH18cPVRTQzA0lopxcTQEsfeEkqk/uiWUPQrrEZ6ztRDYMJ25FqJY+\
0IZHAo55I9ndCbLeHQmPHLIWmZy7sL7b34Kp2o6DmB34W4tmlY1W1DoKQ10qIa5pglmg+\
QkY2XDoY9GPZgWPsNqxhWbj96yRiTYviLix5lH2AIJPoTDQUy0j+6C0+fTsaInhkF5KT9ekj2Dp03/\
cZUDylqieUKv9OwLs/0/i/ffhJZa7rr/cxUAziK7Ci+KqClqKl7/0+yCZp708/\
lJ7n4F81qdo2yiHi+BipEnta4aEWEtv+\
FhVG44vR8DXkQ4P2vIDxuCB5M7WOxBoIHUxJXrBHHiMnas26Xop+Hbnw5P/\
WPCatSSteDTgW9hv3wDOkVfChFGNgP1d2ZylwqhhLpb8qb3UpfUPaNlNVOfaPKTW5IWbpHz0dvxH1F\
UqO+kaiM+sYWwtLRFkeUIoGxH0pUxn7oKKAIpzeauM7mDEGPssFoF3q9gJP6FS/6tIb/RZ/W8L/\
o0xr+F/3jjyte9GkN/4s+reF/0ac12rzoMh9osyc/fxerJjty7pLdE+mm8iIyUk3fOjVuS/\
BEUHaxeq9X6iXpu2WfAPUeGr1DQ5fX2aDDy2mYxum/T2CmMrg/APKr1JtTR3WSbWL7xK48l+\
NzAm2VGFzcxL9fSqkvuHy1422hwEC1qESPKznntA607DPevXQHTssabhytI+\
phm6OuXtKMdtBi8sW9Kb9RR9kOUwGZtgir9ZVfSgb00d9YbElnoSsZUCI7Bavpn1JbwGX2a6r1eWUo\
S7im7SzQtt1E5FjD/UphaLlfnRxC2ynJRXxT1PgzbFgDZNutjW9m7NIYV/Y+RA34z36ISq5EJR+\
1pBF2v2CuFD1Efv6Tlg7mNLBdiM6KN/yUbPgEz55MO+iWL/\
et0DfllstLKWRQYqiB2Oe0ajtB72A2mh4GjINtkgDm54Tf1m/aIaZawrRz6FALpT/Gg1p6/Qsw2i+\
EXw+z6/m8ZtfzPCx4B8jFTbUgWNhq5eq+r0bXc5OWsLvST2DaTajQRNMGe3i+\
QsyaPqeNcT3blRSX61mlpPzKwpvzP3dWUhC/9RViSi70EeFYvCk7CxB7CGSn4LcYg7/\
MK5j9Cvve1jKOsc2uRebZblJLjCyGzPerk0Nou6hwhaGXcTv/nhrTdv+eGn92/zPGVcNgnR5/\
9kNYAGq7dQv+890vmCvFTEk//0lLB3OaPRxqU1zxhp+SDZ/g2ZN9B5O0y31rnGJjpRbFiI0+\
pw2x7xw9sz32HdomqdvZmn3naEy8GL8NY9+1VFlG4E05FBSdX+\
QsGph7yK8nZfHt3UMu860zrf12Ib23jRIAv6QL/vJBZWkdgDJvfua44lm4td8B9QiZXwbiJx7sdpb/\
TDHRYmAUc2PzfhBGWbsohAeH5dslmxjgrBNq9IpnsCRn+\
S727BgmJdvelaiXuiupyXbetXI6Sjg9DQlG+/\
AUsi2R04CJpNLh6NGsl53Hn2abgXzW0eEl35PdDfaNOo3m5QRadr/1jL8IGGmb97ZaVoloOr52+\
bndcuwevULIAOmGIUWOb0qDxhy59ZCn3hZIKTd1xbBOUomaCRVlGGoeEnn2pBeyRH4vwxLWMV5AHcH\
xh5WaNeRfcwt7AxgUY2zzR2M9MlLfNvIBw23cU+Yo+8xbmiTjZ94iOmYOET/\
zdvQhCM0nCpwhfVrwq/f0eAnGHu1bqOQDP1L1L4SXjRa+ukjHD45TEUN+\
7YO6DuqqdO79fKKnYA3l3CNk9C24DAkxyH2j4OIkSRm7VZcsUUBrUpcU5NejtJ1+\
XvOmvr5P5Set76P39RFav0VO9rgRl2Wgp8vV3Nru5LsfYdMkOySighx6hCCa/xrv0LtBs0zsrazhU+\
UFRD1MDxvRM6a/dZCNrQeLfHZDXYTeqydApGbQkh4MFq/ezebVy5+\
HMYWizYOXq2Jj3ilDBqLBIEedMyUZHs3sqHNUnIiy2lBR4/e86yWB2VGnZ3/\
SUZf39lWCUe82qfD8OV/OxfSTJvlVBtZew6Q+mQB1frtwr7DIV2vw2yESDEvmq5HjPYnt/\
qvVl3e2TEdqcbvJgXdOqFiRB/z+n28XohRJrb8UP99vqd36Gr81pKbHrtRAuNgLU9msD+\
7rt3UDWMsP6mNrahheFJpnfDTj6yTbgI1X286g2YQVqLpVrtQqgad8rq+\
pbOBWKH8tNVVwmPMSeCk30SSHc5iF64M3VHfAJigv188A8PEFMXDKo6Qra5WAI7Wb01A54vLMw0ljf\
y12G7Hxax0GadJnyPAiyMdaMpfW1zHjpWCWBiKp3ET64toYeNL6OuBdlwBeuQnLpsmctjQUlYEvddp\
RACDOJjnyOhQUIHfdWhyTHKcM80aohhWmAw9RzUPnNwK5obbCFsjFsEa2ABWuKkl9k4yVSiGN1pe/\
aPZ2EJsYbQHB309bPwa8lMZKLF5EY0gy/\
4hJksz6okZ4Kw2TBigXrR80ML6d9QOH0QyUN8ECC5hAg7zT8tiLOgzWGv630mJpQP/ALJK/\
aOGPENfXAa+0WBoAD5hF8hdNgCdaPxOHAuuHcslX6EFLx6ridbjldVKUEdFPZCLTZqKslZg2sO/\
kKmi+qd3SgeYDAqx0Hk15gPd/+fZTQpvKCBUZEiQT5AmKEIBO7UdGxNz7cUxL+\
PZnmHlD6uh8PgxaQ6U4pk65Yg2xR/\
b9r8rWevM1VP4ZQtufUyqCx7QGhAdUpKc1IDzkduSlQI7iOuL3ZO1ZBZOYBE0nQMxP/\
WPCqinhP0kUUm2R+\
vQgSUil9De2JgpPkoNUSGabPelMsLDZD8ubpd4H9kNHSvmTjDTvU0PK0qVsHvR20FtBbzRxnc3JbAZ\
lI3um7yh6I/UwKVPmeNGPFz3oRZf5wC1k74mHh5DdlZCl6ekfL/PLJv/\
eTMgaLDqVkP24WIWQndbwC9lpDb+\
QndbwC1kUJNEKWRQ70ApZxrtpErKMH6tCyCr44JrywSFkDyH7XZ2QPTNC9nwI2UPI7kjInhkhSw/\
7PoTsIWT1xHVlNFlmTs4hZA8hu0khe2U02euhyR5CtlrIMprs9dBkDyH73Y6ELKPJXg9N9hCylUI2D\
dEn/34I2UPI7kbIpgkFKR8cQvYQst/VCdkrI2R1zb8OIXsI2W0I2SsjZI/\
sgkPI1grZM6PJng9N9hCy3+1HyJ4ZTZZpQXcI2UPIGoiL0WSZ8ptDyB5CdptCltFkz9f/BucAYxw=\
\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.803986486033765*^9, 3.8039864936545005`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"40a8ab0c-1004-42d7-bd71-1bf4817a6a3f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bbff", "=", 
   RowBox[{"Uncompress", "[", "bbffcompressed", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8039865026297674`*^9, 3.803986535147002*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fe6e626b-59d4-47b9-8f25-485881e5689a"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Documentation", "Subsection",
 CellChangeTimes->{{3.8039844037049875`*^9, 
  3.8039844194690433`*^9}},ExpressionUUID->"4e8da29b-e2fb-4f42-b3a7-\
722f7743178c"],

Cell["\<\
This notebook contains the kinetic and interaction terms used in the tree \
level computation of the S matrix for the eta deformation based on the \
fermionic Dynkin diagram, to quadratic order in the fermions. The sections \
above contain the actual expressions:

- The bosonic kinetic terms: bb
- The fermionic kinetic terms: ff
- The bosonic quartic interactions: bbbb
- The mixed quartic interactions: bbff\
\>", "Text",
 CellChangeTimes->{{3.8039840323699527`*^9, 3.803984210656937*^9}, {
  3.8039845676098337`*^9, 
  3.803984572705922*^9}},ExpressionUUID->"c6acfb9f-c7e6-481a-801c-\
7c52b642d949"],

Cell[TextData[{
 "In the expressions defined above we write the fermions as \[Eta]ij and \
\[Theta]ij, where i and j refer to upper indices as used in the paper, i.e. \
they are the fermions appearing in the spinor in appendix A. Since their \
order matters, we wrap the product of two fermions with a function m, e.g. m[\
\[Eta]31,\[Eta]42]. \n\nIn the expressions for the bosons we use the real \
fields ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "i"], TraditionalForm]],ExpressionUUID->
  "c7a5e9cf-0edc-41cb-a6c3-f2625a12d06b"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["y", "i"], TraditionalForm]],ExpressionUUID->
  "26620c53-3506-4e11-b06f-fc9ba006930d"],
 ", i=1,2,3,4, as in section 2, here denoted zi and yi, while the square root \
of sum of squares z and y as used in the paper are here denoted zz and yy. \n\
\nIn general, we use the Mathematica function Conjugate[] to label the \
complex conjugate of a fermion, and we use the total derivative function \
Dt[_,\[Alpha]], \[Alpha]=\[Tau],\[Sigma], to denote worldsheet derivatives."
}], "Text",
 CellChangeTimes->{{3.8039842136825943`*^9, 3.803984268269139*^9}, {
  3.8039843103493943`*^9, 3.8039843892764997`*^9}, {3.8039844532022114`*^9, 
  3.803984584700467*^9}, {3.8039846544922185`*^9, 3.8039847534933662`*^9}, {
  3.8039859857770386`*^9, 
  3.8039859868524113`*^9}},ExpressionUUID->"dcd0ebeb-87f5-46b0-bd14-\
b087816e7bcf"],

Cell["To illustrate, part of the kinetic terms:", "Text",
 CellChangeTimes->{{3.8039845979391265`*^9, 
  3.803984604097563*^9}},ExpressionUUID->"748864e3-3df4-4171-99d1-\
58f876100959"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"bb", "//", "Expand"}], ")"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "6"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.803984455813074*^9, 3.8039844559605627`*^9}, {
   3.8039846061400065`*^9, 3.8039846375916896`*^9}, 3.8039847822503366`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"9c7250ce-0e64-4718-ad18-781ecb8d5857"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"ff", "//", "Expand"}], ")"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "6"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.80398445697847*^9, 3.803984457116968*^9}, {
   3.803984625569431*^9, 3.803984627208106*^9}, 3.8039847788366785`*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"99447e70-eb5c-4c46-b350-7599177c22b7"],

Cell["The expression bbff in particular is large:", "Text",
 CellChangeTimes->{{3.8039848139403114`*^9, 
  3.803984855088009*^9}},ExpressionUUID->"c1a5450b-6337-4961-8941-\
adfe83f523b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ByteCount", "[", "bbff", "]"}], "/", 
   RowBox[{"ByteCount", "[", "ff", "]"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.803984826611845*^9, 3.803984875027424*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"aa1d385a-e935-490a-b778-44c801eaa085"]
}, Open  ]]
},
WindowSize->{1920, 997},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7434f12b-ea13-4624-9ba5-3d7722f43b53"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 194, 3, 53, "Subsection",ExpressionUUID->"8e9dcef3-1fc6-4634-8d60-eb04bf9c6744"],
Cell[CellGroupData[{
Cell[799, 29, 164, 3, 44, "Subsubsection",ExpressionUUID->"f467e205-d029-4abb-8e66-0f568fa76f79"],
Cell[966, 34, 2332, 66, 127, "Input",ExpressionUUID->"4defc862-d55f-4f00-a43a-59eff0ad065e"],
Cell[3301, 102, 10292, 305, 693, "Input",ExpressionUUID->"05b426cb-4573-4b5f-9b8c-0f4a85bd298f"]
}, Closed]],
Cell[CellGroupData[{
Cell[13630, 412, 170, 3, 36, "Subsubsection",ExpressionUUID->"ddfd6892-09f0-4660-8e6e-96c633580644"],
Cell[13803, 417, 26463, 695, 307, "Input",ExpressionUUID->"4efc9638-83e1-495d-90da-fff40c9314f8"],
Cell[40269, 1114, 46313, 733, 3886, InheritFromParent,ExpressionUUID->"40a8ab0c-1004-42d7-bd71-1bf4817a6a3f"],
Cell[86585, 1849, 268, 5, 28, "Input",ExpressionUUID->"fe6e626b-59d4-47b9-8f25-485881e5689a"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[86902, 1860, 165, 3, 37, "Subsection",ExpressionUUID->"4e8da29b-e2fb-4f42-b3a7-722f7743178c"],
Cell[87070, 1865, 613, 14, 144, "Text",ExpressionUUID->"c6acfb9f-c7e6-481a-801c-7c52b642d949"],
Cell[87686, 1881, 1411, 27, 122, "Text",ExpressionUUID->"dcd0ebeb-87f5-46b0-bd14-b087816e7bcf"],
Cell[89100, 1910, 185, 3, 34, "Text",ExpressionUUID->"748864e3-3df4-4171-99d1-58f876100959"],
Cell[89288, 1915, 380, 8, 28, "Input",ExpressionUUID->"9c7250ce-0e64-4718-ad18-781ecb8d5857"],
Cell[89671, 1925, 373, 8, 28, "Input",ExpressionUUID->"99447e70-eb5c-4c46-b350-7599177c22b7"],
Cell[90047, 1935, 187, 3, 34, "Text",ExpressionUUID->"c1a5450b-6337-4961-8941-adfe83f523b3"],
Cell[90237, 1940, 296, 6, 28, "Input",ExpressionUUID->"aa1d385a-e935-490a-b778-44c801eaa085"]
}, Open  ]]
}
]
*)


